Higgs interference effects at the one-loop level in the 1-Higgs-Singlet extension of the Standard Model

A detailed study of Higgs interference effects at the one-loop level in the 1-Higgs-Singlet extension of the Standard Model (1HSM) is presented for the WW and tt decay modes with fully leptonic WW decay. We explore interference effects for benchmark points with a heavy Higgs mass that significantly exceeds 2*m_t. In the WW channel, the Higgs signal and the interfering continuum background are loop induced. In the tt channel, which features a tree-level background, we also calculate the interference with the one-loop background, which, due to the appearance of the absorptive part, is found to dominate the normalisation and shape of differential Higgs distributions and should therefore be considered in experimental analyses. The commonly used geometric average K-factor approximation K_interference ~ (K_Higgs*K_background)^(1/2) is not appropriate. We calculate with massive top and bottom quarks. Our 1HSM and SM implementation in Sherpa+OpenLoops is publicly available and can be used as parton-level integrator or event generator.

==> anc/sherpa_openloops_code/Run-lib-gen.dat <==
# check that SX line below is NOT commented out
# choose process tt~ (comment out WW)
# rms
# Sherpa -f Run-lib-gen.dat
# mv Process/Amegic/P2_6/fsrchannels6 Process/Amegic/P2_6/fsrchannels6SX
# find Process/Amegic -type f | xargs sed -i.orig 's/fsrchannels6/fsrchannels6SX/g'
# ./makelibs
# cp Process/Amegic/lib/libProc_fsrchannels6SX.so ./
# rms
# choose process WW (comment out tt~)
# Sherpa -f Run-lib-gen.dat
# mv Process/Amegic/P2_4/fsrchannels4 Process/Amegic/P2_4/fsrchannels4SX
# find Process/Amegic -type f | xargs sed -i.orig 's/fsrchannels4/fsrchannels4SX/g'
# ./makelibs
# cp Process/Amegic/lib/libProc_fsrchannels4SX.so ./
# rms
# comment out SX line below [for gg cont bkg (B) and sig-bkg interference (I)]
# Sherpa -f Run-lib-gen.dat
# ./makelibs
# cp Process/Amegic/lib/libProc_fsrchannels4.so ./
# rms
# choose process tt~ (comment out WW)
# Sherpa -f Run-lib-gen.dat
# ./makelibs
# cp Process/Amegic/lib/libProc_fsrchannels6.so ./
# rms
# UNcomment SX line below


(run){
  % general setting
  EVENTS 0; OUTPUT 2;
 
  % collider setup
  BEAM_1 2212; BEAM_ENERGY_1 6500.;
  BEAM_2 2212; BEAM_ENERGY_2 6500.;

  % me generator settings
  ME_SIGNAL_GENERATOR Amegic;

  % PDF set
  PDF_LIBRARY LHAPDFSherpa;
  PDF_SET PDF4LHC15_nlo_mc;

  % input parameters/settings (settings not hard-wired in PS integrator library)
  #WIDTH_SCHEME CMS;  # complex mass scheme is default in Sherpa and OpenLoops
  MASS[23] 91.15348;  WIDTH[23] 2.49427;  # Z
  MASS[24] 80.35797;  WIDTH[24] 2.08430;  # W^+(!)
  GF 1.1663787e-5;
  EW_SCHEME 3;  # G_mu scheme
  #CKMORDER 0; # V_CKM = diag(1,1,1), default

  MASSIVE[5] 1;  MASS[5] 4.92;  # bottom (is massless by default)
  MASS[6] 173.2;  WIDTH[6] 1.369;  # top

  MASS[25] 125.;  WIDTH[25] 4.087e-3;  # SM Higgs

  # **********************************************************************
  # for gg cont bkg (B) and sig-bkg interference (I): comment out SX line
  # SX version of libraries: for S, S+B+I include
  # **********************************************************************
  YUKAWA[3] 4.92;  # Hcc coupling, set mass to b quark mass   # SX
  # **********************************************************************

  MASSIVE[3] 0;    # massless c quark (like initial state gluons)

  # eliminate PS mappings that do not appear in gg -> ...
  ACTIVE[22] 0;  # no \gamma
  ACTIVE[23] 0;  # no Z
}(run)

(processes){
  #Process 3 -3 -> 11 -12 -13 14 5 -5;  # 2 massless (-> H) -> off-shell tt~ -> ...
  #Process 3 -3 -> 11 -12 -13 14;      # 2 massless (-> H) -> W-W+ ->  ...
  Order (*,*);  # need gluon for tt~ cont background mapping cc~ -> g -> tt~
  Print_Graphs graphs;  # run 'plot_graphs.sh graphs' and 'firefox graphs/index.html'
  End process;
}(processes)


==> anc/sherpa_openloops_code/Run.dat <==
(run){
  RLIMIT_BY_CPU 1;

  % custom particle containers
  PARTICLE_CONTAINER 98 bbbar 5 -5;

  % general setting
  MI_HANDLER None; FRAGMENTATION Off; SHOWER_GENERATOR None; 
  OUTPUT 2;  # display particle id and properties for all elementary particles
  EVENTS 100k; EVENT_GENERATION_MODE Weighted;

  # tt~ NWA: numerical limit implementation: rescale in matplotlib script

  % collider setup
  BEAM_1 2212; BEAM_ENERGY_1 6500.;
  BEAM_2 2212; BEAM_ENERGY_2 6500.;

  % me generator settings
  ME_SIGNAL_GENERATOR Amegic OpenLoops;

  # OpenLoops parameter 'higgsprop' is only relevant in 1HSM (mod1hsm=1-8)
  # WARNING: higgsprop=3 is only allowed for "Higgs only" amplitudes
  # OpenLoops parameter 'higgsprop' is only relevant in 1HSM (mod1hsm=1-8)

  # SELECT desired |amplitude|^2 contributions here and in the (processes) section below using the "Order" command

  # =========================================================================
  # =========               Standard Model : WW                ==============
  # =========================================================================

  # ! IMPORTANT: below: select Higgs mass and width used in Sherpa !
 
  # |A_h1 + A_h2 + A_ggcont|^2  (SBI)  ++++++++++++++++++++++++++++++++++++++

  #OL_PARAMETERS mod1hsm 0 ww_sbi 1 preset 3 check_collection 0 psp_tolerance 1.0e-6;  # WW: SBI
  #EVENT_OUTPUT=HepMC_Short[sm_ww_sbi__events];
  # select Integrator fsrchannels4SX in (processes) section
  # pSherpa |& tee sm_ww_sbi_.out

  # gg cont background (B) ++++++++++++++++++++++++++++++++++++++++++++++++++

  #OL_PARAMETERS mod1hsm 0 preset 3 check_collection 0 psp_tolerance 1.0e-6;  # WW: gg cont background (B)
  #EVENT_OUTPUT=HepMC_Short[sm_ww_b__events];
  # select Integrator fsrchannels4 in (processes) section
  # pSherpa |& tee sm_ww_b_.out

  # Higgs ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++

  #OL_PARAMETERS mod1hsm 0 approx gg_h_ww preset 3 check_collection 0 psp_tolerance 1.0e-6;  # WW: Higgs only (S)
  #EVENT_OUTPUT=HepMC_Short[sm_ww_s__events];
  # select Integrator fsrchannels4SX in (processes) section
  # pSherpa |& tee sm_ww_s_.out

  #OL_PARAMETERS mod1hsm 0 approx interf preset 3 check_collection 0 psp_tolerance 1.0e-6;  # WW: Higgs-cont interference (I)
  #EVENT_OUTPUT=HepMC_Short[sm_ww_i__events];
  # select Integrator fsrchannels4 in (processes) section
  # pSherpa |& tee sm_ww_i_.out

  # =========================================================================
  # =========               Standard Model : tt                ==============
  # =========================================================================
 
  # ! IMPORTANT: below: select Higgs mass and width used in Sherpa !
 
  # gg cont background (B) ++++++++++++++++++++++++++++++++++++++++++++++++++

  #OL_PARAMETERS approx pole mod1hsm 0 preset 3 check_collection 0 psp_tolerance 1.0e-6;  # tt: gg cont background (B), tree^2
  #EVENT_OUTPUT=HepMC_Short[sm_tt_b__events];
  # select Order (2,4) in (processes) section
  # select Integrator fsrchannels6 in (processes) section
  # set Enable_MHV 12 in (processes) section
  # pSherpa |& tee sm_tt_b_.out

  # Higgs ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++++

  #OL_PARAMETERS mod1hsm 0 approx gg_h_tt preset 3 check_collection 0 psp_tolerance 1.0e-6;  # tt: Higgs only (S)
  #EVENT_OUTPUT=HepMC_Short[sm_tt_s__events];
  # select Order (2,6) in (processes) section
  # select Integrator fsrchannels6SX in (processes) section
  # set Enable_MHV 12 in (processes) section
  # pSherpa |& tee sm_tt_s_.out

  #OL_PARAMETERS mod1hsm 0 approx gg_h_tt ttinterf 1 preset 3 check_collection 0 psp_tolerance 1.0e-6;  # tt: Higgs-cont interference (I), cont @ tree
  #EVENT_OUTPUT=HepMC_Short[sm_tt_i__events];
  # select Order (2,4) in (processes) section
  # select Integrator fsrchannels6 in (processes) section
  # set Enable_MHV 12 in (processes) section
  # pSherpa |& tee sm_tt_i_.out

  #OL_PARAMETERS mod1hsm 0 approx interf_pole preset 3 check_collection 0 psp_tolerance 1.0e-6;  # tt: Higgs-cont interference (I), cont @ loop
  #EVENT_OUTPUT=HepMC_Short[sm_tt_i_bv_events];
  # select Order (3,5) in (processes) section
  # select Integrator fsrchannels6 in (processes) section
  # set Enable_MHV 12 in (processes) section
  # pSherpa |& tee sm_tt_i_bv.out

  # =========================================================================
  # =========           1 Higgs Singlet Model : WW             ==============
  # =========================================================================
 
  # ! IMPORTANT: below: select Higgs mass and width used in Sherpa !
 
  # |A_h1 + A_h2 + A_ggcont|^2  (SBI)  ++++++++++++++++++++++++++++++++++++++

  #OL_PARAMETERS mod1hsm 5 higgsprop 0 ww_sbi 1 preset 3 check_collection 0 psp_tolerance 1.0e-6;  # WW: SBI
  #EVENT_OUTPUT=HepMC_Short[1hsm_ww_sbi_h12_events];
  # select Integrator fsrchannels4SX in (processes) section
  # pSherpa |& tee 1hsm_ww_sbi_h12.out

  # gg cont background (B) ++++++++++++++++++++++++++++++++++++++++++++++++++

  #OL_PARAMETERS mod1hsm 5 preset 3 check_collection 0 psp_tolerance 1.0e-6;  # WW: gg cont background (B)
  #EVENT_OUTPUT=HepMC_Short[1hsm_ww_b__events];
  # select Integrator fsrchannels4 in (processes) section
  # pSherpa |& tee 1hsm_ww_b_.out

  # Higgs = h1+h2  ++++++++++++++++++++++++++++++++++++++++++++++++++++++++++

  #OL_PARAMETERS mod1hsm 5 higgsprop 0 approx gg_h_ww preset 3 check_collection 0 psp_tolerance 1.0e-6;  # WW: Higgs only (S)
  #EVENT_OUTPUT=HepMC_Short[1hsm_ww_s_h12_events];
  # select Integrator fsrchannels4SX in (processes) section
  # pSherpa |& tee 1hsm_ww_s_h12.out

  #OL_PARAMETERS mod1hsm 5 higgsprop 0 approx interf preset 3 check_collection 0 psp_tolerance 1.0e-6;  # WW: Higgs-cont interference (I)
  #EVENT_OUTPUT=HepMC_Short[i_h121hsm_ww_b__events];
  # select Integrator fsrchannels4 in (processes) section
  # pSherpa |& tee i_h121hsm_ww_b_.out

  # h1, h2 individually +++++++++++++++++++++++++++++++++++++++++++++++++++++

  #OL_PARAMETERS mod1hsm 5 higgsprop 1 approx gg_h_ww preset 3 check_collection 0 psp_tolerance 1.0e-6;  # WW: Higgs only (S)
  #EVENT_OUTPUT=HepMC_Short[1hsm_ww_s_h1_events];
  # select Integrator fsrchannels4SX in (processes) section
  # pSherpa |& tee 1hsm_ww_s_h1.out

  #OL_PARAMETERS mod1hsm 5 higgsprop 2 approx gg_h_ww preset 3 check_collection 0 psp_tolerance 1.0e-6;  # WW: Higgs only (S)
  #EVENT_OUTPUT=HepMC_Short[1hsm_ww_s_h2_events];
  # select Integrator fsrchannels4SX in (processes) section
  # pSherpa |& tee 1hsm_ww_s_h2.out

  #OL_PARAMETERS mod1hsm 5 higgsprop 3 approx gg_h_ww preset 3 check_collection 0 psp_tolerance 1.0e-6;  # WW: Higgs only (S)
  #EVENT_OUTPUT=HepMC_Short[1hsm_ww_i_h1h2_events];
  # select Integrator fsrchannels4SX in (processes) section
  # set WIDTH[25] 75.; in (run) section
  # pSherpa |& tee 1hsm_ww_i_h1h2.out

  #OL_PARAMETERS mod1hsm 5 higgsprop 1 approx interf preset 3 check_collection 0 psp_tolerance 1.0e-6;  # WW: Higgs-cont interference (I)
  #EVENT_OUTPUT=HepMC_Short[i_h11hsm_ww_b__events];
  # select Integrator fsrchannels4 in (processes) section
  # pSherpa |& tee i_h11hsm_ww_b_.out

  #OL_PARAMETERS mod1hsm 5 higgsprop 2 approx interf preset 3 check_collection 0 psp_tolerance 1.0e-6;  # WW: Higgs-cont interference (I)
  #EVENT_OUTPUT=HepMC_Short[i_h21hsm_ww_b__events];
  # select Integrator fsrchannels4 in (processes) section
  # pSherpa |& tee i_h21hsm_ww_b_.out

  # =========================================================================
  # set Higgs mass and width used in Sherpa
  # =========================================================================

  # H/h1 mass
  MASS[25] 125.;
  # select H/h1 width depending on model/benchmark point
  WIDTH[25] 4.087e-3;   # mod1hsm = 0 (SM)
  #WIDTH[25] 3.910e-3;   # mod1hsm = 1 (1HSM)
  #WIDTH[25] 3.910e-3;   # mod1hsm = 2 (1HSM)
  #WIDTH[25] 4.004e-3;   # mod1hsm = 3 (1HSM)
  #WIDTH[25] 4.067e-3;   # mod1hsm = 4 (1HSM)
  #WIDTH[25] 3.488e-3;   # mod1hsm = 5 (1HSM)
  #WIDTH[25] 3.488e-3;   # mod1hsm = 6 (1HSM)
  #WIDTH[25] 3.813e-3;   # mod1hsm = 7 (1HSM)
  #WIDTH[25] 4.017e-3;   # mod1hsm = 8 (1HSM)

  # ONLY for 1HSM "Higgs only" amplitudes and higgsprop=2:
  # set MASS[25] and WIDTH[25] to h2 mass and width depending on benchmark point
  #MASS[25] 0.7e3; WIDTH[25] 10.780;   # mod1hsm = 1 (1HSM)
  #MASS[25] 1.e3; WIDTH[25] 34.295;    # mod1hsm = 2 (1HSM)
  #MASS[25] 1.5e3; WIDTH[25] 79.52;    # mod1hsm = 3 (1HSM)
  #MASS[25] 3.e3; WIDTH[25] 86.70;     # mod1hsm = 4 (1HSM)
  #MASS[25] 0.7e3; WIDTH[25] 33.903;   # mod1hsm = 5 (1HSM)
  #MASS[25] 1.e3; WIDTH[25] 116.37;    # mod1hsm = 6 (1HSM)
  #MASS[25] 1.5e3; WIDTH[25] 273.6;    # mod1hsm = 7 (1HSM)
  #MASS[25] 3.e3; WIDTH[25] 322.5;     # mod1hsm = 8 (1HSM)

  # =========================================================================
  # 
  # =========================================================================

  % PDF set
  PDF_LIBRARY LHAPDFSherpa;
  PDF_SET PDF4LHC15_nlo_mc;

  % input parameters/settings
  #WIDTH_SCHEME CMS;  # complex mass scheme is default in Sherpa and OpenLoops
  MASS[23] 91.15348;  WIDTH[23] 2.49427;  # Z
  MASS[24] 80.35797;  WIDTH[24] 2.08430;  # W^+(!)
  GF 1.1663787e-5;
  EW_SCHEME 3;  # G_mu scheme
  #CKMORDER 0; # V_CKM = diag(1,1,1), default

  MASSIVE[5] 1;  MASS[5] 4.92;  # bottom (is massless by default)
  MASS[6] 173.2;  WIDTH[6] 1.369e-4;  # top, numerical NWA: rescale with 1.e-8

  % scales
  SCALES VAR{Abs2(p[2]+p[3]+p[4]+p[5])/4.};            # WW
  #SCALES VAR{Abs2(p[2]+p[3]+p[4]+p[5]+p[6]+p[7])/4.};  # tt~
}(run)

(processes){
  # WW -------------------------------------------------------------------
  #Process 21 21 -> 11 -12 -13 14;  Order (2,4);
  # WW INTEGRATOR: ---------------------
  #Integrator fsrchannels4;
  #Integrator fsrchannels4SX;
  # ----------------------------------------------------------------------

  # tt ===================================================================
  #Process 21 21 -> 11 -12 -13 14 5 -5;
  # tt Order: ==========================
  #Order (2,4);   # cont: tree^2
  #Order (2,6);   # Higgs^2
  #Order (2,4);   # Higgs-cont interference, cont @ tree
  #Order (3,5);   # Higgs-cont interference, cont @ loop
  # tt INTEGRATOR: =====================
  #Integrator fsrchannels6;
  #Integrator fsrchannels6SX;
  # ======================================================================

  Integration_Error 0.001;
  Loop_Generator OpenLoops;
  Enable_MHV 12;
  End process;
}(processes)

(selector){
  # charged leptons
  "Calc(max(PPerp(p[0]),PPerp(p[1]))>22.&&min(PPerp(p[0]),PPerp(p[1]))>15.)" 11,-13 1,1
  PseudoRapidity 90 -2.5 2.5
  Mass 11 -13 10. E_CMS
  "Calc(PPerp(p[0]+p[1])>20.)" -12,14 1,1   # missing transverse momentum
  # b, b~
  PT 98 30. E_CMS
  PseudoRapidity 98 -4.7 4.7
  DeltaR 98 90 0.4 1.e30
}(selector);


==> anc/sherpa_openloops_code/openloops.cfg <==
[OpenLoops]
process_repositories = public public_beta


==> anc/sherpa_openloops_code/openloops.patch <==
diff -r -Z --no-dereference -rcN --no-dereference OpenLoops.orig/lib_src/openloops/src/1HSM.F90 OpenLoops/lib_src/openloops/src/1HSM.F90
*** OpenLoops.orig/lib_src/openloops/src/1HSM.F90	1970-01-01 01:00:00.000000000 +0100
--- OpenLoops/lib_src/openloops/src/1HSM.F90	2019-02-16 21:22:55.681731377 +0000
***************
*** 0 ****
--- 1,202 ----
+ module ol_1hsm_/**/REALKIND
+   use KIND_TYPES, only: REALKIND, DREALKIND
+   implicit none
+ 
+ 
+   real(REALKIND), parameter :: Mh1 = 125._/**/REALKIND
+   real(REALKIND), parameter :: Mh2_1 = 0.7e3_/**/REALKIND
+   real(REALKIND), parameter :: Mh2_2 = 1.e3_/**/REALKIND
+   real(REALKIND), parameter :: Mh2_3 = 1.5e3_/**/REALKIND
+   real(REALKIND), parameter :: Mh2_4 = 3.e3_/**/REALKIND
+ 
+   real(REALKIND), parameter :: pi = 4*atan(1._/**/REALKIND)
+   real(REALKIND), parameter :: pi_8 = pi/8._/**/REALKIND
+   real(REALKIND), parameter :: pi_12 = pi/12._/**/REALKIND
+   real(REALKIND), parameter :: pi_15 = pi/15._/**/REALKIND
+   real(REALKIND), parameter :: pi_22 = pi/22._/**/REALKIND
+   real(REALKIND), parameter :: pi_24 = pi/24._/**/REALKIND
+   real(REALKIND), parameter :: pi_45 = pi/45._/**/REALKIND
+ 
+   real(REALKIND), parameter :: SM_Gh1 = 4.087e-3_/**/REALKIND
+   complex(REALKIND), parameter :: SM_Mh1sqr = cmplx(Mh1**2, -Mh1*SM_Gh1, REALKIND)
+ 
+   real(REALKIND), parameter :: Gh1_1 = 3.910e-3_/**/REALKIND
+   real(REALKIND), parameter :: Gh2_1 = 10.780_/**/REALKIND
+   real(REALKIND), parameter :: Gh1_2 = 3.910e-3_/**/REALKIND
+   real(REALKIND), parameter :: Gh2_2 = 34.295_/**/REALKIND
+   real(REALKIND), parameter :: Gh1_3 = 4.004e-3_/**/REALKIND
+   real(REALKIND), parameter :: Gh2_3 = 79.52_/**/REALKIND
+   real(REALKIND), parameter :: Gh1_4 = 4.067e-3_/**/REALKIND
+   real(REALKIND), parameter :: Gh2_4 = 86.70_/**/REALKIND
+   real(REALKIND), parameter :: Gh1_5 = 3.488e-3_/**/REALKIND
+   real(REALKIND), parameter :: Gh2_5 = 33.903_/**/REALKIND
+   real(REALKIND), parameter :: Gh1_6 = 3.488e-3_/**/REALKIND
+   real(REALKIND), parameter :: Gh2_6 = 116.37_/**/REALKIND
+   real(REALKIND), parameter :: Gh1_7 = 3.813e-3_/**/REALKIND
+   real(REALKIND), parameter :: Gh2_7 = 273.6_/**/REALKIND
+   real(REALKIND), parameter :: Gh1_8 = 4.017e-3_/**/REALKIND
+   real(REALKIND), parameter :: Gh2_8 = 322.5_/**/REALKIND
+ 
+   real(REALKIND), parameter :: bpMh2(8) = (/ Mh2_1, Mh2_2, Mh2_3, Mh2_4, Mh2_1, Mh2_2, Mh2_3, Mh2_4 /)
+   real(REALKIND), parameter :: bpma(8) = (/ pi_15, pi_15, pi_22, pi_45, pi_8, pi_8, pi_12, pi_24 /)
+   real(REALKIND), parameter :: bpGh1(8) = (/ Gh1_1, Gh1_2, Gh1_3, Gh1_4, Gh1_5, Gh1_6, Gh1_7, Gh1_8 /)
+   real(REALKIND), parameter :: bpGh2(8) = (/ Gh2_1, Gh2_2, Gh2_3, Gh2_4, Gh2_5, Gh2_6, Gh2_7, Gh2_8 /)
+ 
+   integer :: i
+   real(REALKIND), parameter :: bpmacossqr(8) = (/ (cos(bpma(i))**2, i = 1, 8) /)
+   real(REALKIND), parameter :: bpmasinsqr(8) = (/ (sin(bpma(i))**2, i = 1, 8) /)
+   complex(REALKIND), parameter :: bpMh1sqr(8) = (/ (cmplx(Mh1**2, -Mh1*bpGh1(i), REALKIND), i = 1, 8) /)
+   complex(REALKIND), parameter :: bpMh2sqr(8) = (/ (cmplx(bpMh2(i)**2, -bpMh2(i)*bpGh2(i), REALKIND), i = 1, 8) /)
+ 
+ #ifdef PRECISION_dp
+   complex(DREALKIND), save :: Qdp_h1h2interf
+ #endif
+ 
+   public  :: HiggsPropFac
+ #ifdef PRECISION_dp
+   public  :: Qdp_h1h2interf   ! need writeable in HiggsPropFac(Q) in ol_1hsm_qp
+   public  :: h1h2interference
+   public  :: printvalues
+ #endif
+   private :: Mh1, Mh2_1, Mh2_2, Mh2_3, Mh2_4
+   private :: pi, pi_8 , pi_12, pi_15, pi_22, pi_24, pi_45
+   private :: SM_Gh1, SM_Mh1sqr
+   private :: Gh1_1, Gh2_1, Gh1_2, Gh2_2, Gh1_3, Gh2_3, Gh1_4, Gh2_4
+   private :: Gh1_5, Gh2_5, Gh1_6, Gh2_6, Gh1_7, Gh2_7, Gh1_8, Gh2_8
+   private :: bpMh2, bpma, bpGh1, bpGh2
+   private :: bpmacossqr, bpmasinsqr, bpMh1sqr, bpMh2sqr
+ 
+ 
+   contains
+ 
+ 
+   function HiggsPropFac(Q)
+     ! example: 
+     ! add
+     ! use ol_1hsm_/**/REALKIND, only: HiggsPropFac
+     ! and replace
+     ! den(3) = 1 / (Q(5,48) - MH2)
+     ! with
+     ! den(3) = HiggsPropFac(Q(5,48))
+     use ol_parameters_decl_/**/DREALKIND, only: j => mod1hsm, higgsprop
+ #if ! defined (PRECISION_dp)
+     use ol_1hsm_/**/DREALKIND, only: Qdp_h1h2interf
+ #endif
+     implicit none
+     complex(REALKIND), intent(in) :: Q
+     complex(REALKIND) :: HiggsPropFac
+     if ( j .ne. 0 ) then
+       ! 1HSM
+       if ( higgsprop == 0 ) then        ! h1+h2
+         HiggsPropFac = bpmacossqr(j) / (Q - bpMh1sqr(j)) + bpmasinsqr(j) / (Q - bpMh2sqr(j))
+       else if ( higgsprop == 1 ) then   ! h1
+         HiggsPropFac = bpmacossqr(j) / (Q - bpMh1sqr(j))
+       else if ( higgsprop == 2 ) then   ! h2
+         HiggsPropFac = bpmasinsqr(j) / (Q - bpMh2sqr(j))
+       else if ( higgsprop == 3 ) then   ! interference between h1 and h2
+         HiggsPropFac = 1
+         Qdp_h1h2interf = cmplx(Q, kind=DREALKIND)   ! save Q for h1h2interference()
+         !print *, "Q            =", Q
+         !print *, "Qdp_h1h2interf =", Qdp_h1h2interf
+       end if 
+     else
+       ! SM
+       HiggsPropFac = 1 / (Q - SM_Mh1sqr)
+     end if
+   end function HiggsPropFac
+ 
+ 
+ #ifdef PRECISION_dp
+   function h1h2interference() result(interf)
+     use ol_parameters_decl_/**/DREALKIND, only: j => mod1hsm
+     implicit none
+     real(REALKIND) :: interf
+     complex(REALKIND) :: h1propfac, h2propfac
+     h1propfac = bpmacossqr(j) / (Qdp_h1h2interf - bpMh1sqr(j))
+     h2propfac = bpmasinsqr(j) / (Qdp_h1h2interf - bpMh2sqr(j))
+     interf = 2._/**/REALKIND * real(h1propfac * conjg(h2propfac), REALKIND)
+     !print *, "-------------------------------------"
+     !print *, "Qdp_h1h2interf =", Qdp_h1h2interf
+     !print *, "h1h2interference =", interf
+     !print *, "====================================="
+   end function h1h2interference
+ 
+ 
+   subroutine printvalues()
+     use ol_parameters_decl_/**/DREALKIND, only: approximation, coupling_QCD, coupling_EW
+     use ol_parameters_decl_/**/DREALKIND, only: mod1hsm, higgsprop, ww_sbi, ttinterf
+     implicit none
+     if ( (mod1hsm < 0) .or. (mod1hsm > 8) ) then
+       print *, "error: mod1hsm variable out of range:", mod1hsm
+       stop 1
+     end if
+     if ( (higgsprop < 0) .or. (higgsprop > 3) ) then
+       print *, "error: higgsprop variable out of range:", higgsprop
+       stop 1
+     end if
+     if ( (ww_sbi < 0) .or. (ww_sbi > 1) ) then
+       print *, "error: ww_sbi variable out of range:", ww_sbi
+       stop 1
+     end if
+     if ( (ww_sbi == 1) .and. (higgsprop == 3) ) then
+       print *, "error: higgsprop and ww_sbi not compatible:", higgsprop, ww_sbi
+       stop 1
+     end if
+     if ( (ttinterf < 0) .or. (ttinterf > 1) ) then
+       print *, "error: ttinterf variable out of range:", ttinterf
+       stop 1
+     end if
+     print *
+     print '(a)', "=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*"
+     print *, "OpenLoops parameters:"
+     print '(a,a15)',   " approx       = ", approximation
+     print '(a,i3,i3)', " coupling_QCD = ", coupling_QCD(0), coupling_QCD(1)
+     print '(a,i3,i3)', " coupling_EW  = ", coupling_EW(0), coupling_EW(1)
+     print *, "Custom OpenLoops parameters:"
+     print '(a,i1)', " mod1hsm   = ", mod1hsm
+     print '(a,i1)', " higgsprop = ", higgsprop
+     print '(a,i1)', " ww_sbi = ", ww_sbi
+     print '(a,i1)', " ttinterf = ", ttinterf
+     if ( ww_sbi == 1 ) then
+       print *, "If WW process and approx="""": using |A_Higgs + A_ggcont|^2  (SBI)"
+     end if
+     if ( mod1hsm == 0 ) then
+       print *, "SM Higgs parameters:"
+       print *, "M_H =", Mh1
+       print *, "G_H =", SM_Gh1
+       print *, "SM_Mh1sqr =", SM_Mh1sqr
+       print *, "HiggsPropFac(100^2) =", HiggsPropFac(cmplx(1.e4_/**/REALKIND, 0._/**/REALKIND, REALKIND))
+     end if
+     if ( mod1hsm > 0 ) then
+       print *, "1HSM Higgs parameters:"
+       print *, "M_h1 =", Mh1 
+       print *, "G_h1 =", bpGh1(mod1hsm)
+       print *, "M_h2 =", bpMh2(mod1hsm)
+       print *, "G_h2 =", bpGh2(mod1hsm)
+       print *, "mixing angle =", bpma(mod1hsm)
+       print *, "bpmacossqr =", bpmacossqr(mod1hsm)
+       print *, "bpmasinsqr =", bpmasinsqr(mod1hsm)
+       print *, "bpMh1sqr =", bpMh1sqr(mod1hsm)
+       print *, "bpMh2sqr =", bpMh2sqr(mod1hsm)
+       ! if ( higgsprop .ne. 3 ) then
+         print *, "HiggsPropFac(600^2) =", HiggsPropFac(cmplx(3.6e5_/**/REALKIND, 0._/**/REALKIND, REALKIND))
+       ! end if
+       print *, "1HSM Higgs propagator factor selection:"
+       if ( higgsprop == 0 ) then
+         print *, "h1 and h2 taken into account (including h1-h2 interference)"
+       else if ( higgsprop == 1 ) then
+         print *, "h1 only taken into account"
+       else if ( higgsprop == 2 ) then
+         print *, "h2 only taken into account"
+       else if ( higgsprop == 3 ) then
+         print *, "h1-h2 interference specifically is computed"
+         print *, "WARNING: CHECK THAT |M_H|^2 (S) IS SELECTED!"
+       end if 
+     end if 
+     print '(a)', "=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*=*"
+     print *
+   end subroutine printvalues
+ #endif
+ 
+ 
+ end module ol_1hsm_/**/REALKIND
diff -r -Z --no-dereference -rcN --no-dereference OpenLoops.orig/lib_src/openloops/src/init_ui.F90 OpenLoops/lib_src/openloops/src/init_ui.F90
*** OpenLoops.orig/lib_src/openloops/src/init_ui.F90	2019-02-16 22:37:21.253945750 +0000
--- OpenLoops/lib_src/openloops/src/init_ui.F90	2019-02-16 21:22:55.682731423 +0000
***************
*** 124,129 ****
--- 124,137 ----
  
      select case (to_lowercase(param))
  
+       case ("mod1hsm")     ! NK: 0 = SM, 1-8 = 1HSM benchmark points
+         call set_if_modified(mod1hsm, val)
+       case ("higgsprop")   ! NK: for 1HSM: 0=h1+h2, 1=h1, 2=h2, 3=interference between h1 and h2
+         call set_if_modified(higgsprop, val)
+       case ("ww_sbi")      ! NK: 0 = cont background only (B), 1 = SBI  
+         call set_if_modified(ww_sbi, val)
+       case ("ttinterf")    ! NK: 0 = default, 1 = call evaluate_loop() in evaluate_tree()
+         call set_if_modified(ttinterf, val)
        case ("redlib1")
          call set_if_modified(a_switch, val)
          if (val == 1 .or. val == 7) then
***************
*** 408,413 ****
--- 416,429 ----
  
      select case (to_lowercase(param))
  
+       case ("mod1hsm")     ! NK: 0 = SM, 1-8 = 1HSM benchmark points
+         val = mod1hsm
+       case ("higgsprop")   ! NK: for 1HSM: 0=h1+h2, 1=h1, 2=h2, 3=interference between h1 and h2
+         val = higgsprop
+       case ("ww_sbi")      ! NK: 0 = cont background only (B), 1 = SBI  
+         val = ww_sbi
+       case ("ttinterf")    ! NK: 0 = default, 1 = call evaluate_loop() in evaluate_tree()
+         val = ttinterf
        case ("redlib1")
          val = a_switch
        case ("redlib2")
diff -r -Z --no-dereference -rcN --no-dereference OpenLoops.orig/lib_src/openloops/src/init_ui.F90.orig OpenLoops/lib_src/openloops/src/init_ui.F90.orig
*** OpenLoops.orig/lib_src/openloops/src/init_ui.F90.orig	1970-01-01 01:00:00.000000000 +0100
--- OpenLoops/lib_src/openloops/src/init_ui.F90.orig	2019-02-16 21:22:55.686731594 +0000
***************
*** 0 ****
--- 1,1459 ----
+ 
+ ! Copyright 2014 Fabio Cascioli, Jonas Lindert, Philipp Maierhoefer, Stefano Pozzorini
+ !
+ ! This file is part of OpenLoops.
+ !
+ ! OpenLoops is free software: you can redistribute it and/or modify
+ ! it under the terms of the GNU General Public License as published by
+ ! the Free Software Foundation, either version 3 of the License, or
+ ! (at your option) any later version.
+ !
+ ! OpenLoops is distributed in the hope that it will be useful,
+ ! but WITHOUT ANY WARRANTY; without even the implied warranty of
+ ! MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
+ ! GNU General Public License for more details.
+ !
+ ! You should have received a copy of the GNU General Public License
+ ! along with OpenLoops.  If not, see <http://www.gnu.org/licenses/>.
+ 
+ 
+ module ol_init
+   use KIND_TYPES, only: DREALKIND
+   use, intrinsic :: iso_c_binding, only: c_char, c_double, c_int
+   use ol_iso_c_utilities, only: c_f_string
+   use ol_debug, only: ol_fatal, ol_msg, ol_error, set_verbose, get_verbose, do_not_stop
+   implicit none
+   private
+   public :: set_init_error_fatal
+   public :: set_parameter, get_parameter, parameters_flush, tree_parameters_flush
+   public :: register_cleanup, cleanup
+ 
+   logical, save :: setparameter_tree_was_called = .true.
+   logical, save :: setparameter_loop_was_called = .true.
+   logical, save :: forwarded_init = .false.
+   integer, save :: error = 0
+   integer, save :: init_error_fatal = 2
+ 
+   type cleanup_routine
+     procedure(), pointer, nopass :: clean => null()
+   end type cleanup_routine
+   type(cleanup_routine), allocatable, save :: cleanup_routines(:)
+   integer, save :: n_cleanup_routines = 0
+ 
+   interface set_if_modified
+     module procedure set_if_modified_int, set_if_modified_double, set_if_modified_cmplx
+   end interface set_if_modified
+ 
+   interface set_parameter
+     module procedure setparameter_int, setparameter_string, &
+       & setparameter_single, setparameter_double, setparameter_dcomplex
+   end interface set_parameter
+ 
+   interface get_parameter
+     module procedure getparameter_int, getparameter_double
+   end interface get_parameter
+ 
+   contains
+ 
+   subroutine set_init_error_fatal(flag)
+     ! flag = 0: ignore, 1: warn, 2 (default): stop
+     implicit none
+     integer, intent(in) :: flag
+     init_error_fatal = flag
+   end subroutine set_init_error_fatal
+ 
+   subroutine set_init_error_fatal_c(flag) bind(c,name="ol_set_init_error_fatal")
+     implicit none
+     integer(c_int), value :: flag
+     init_error_fatal = flag
+   end subroutine set_init_error_fatal_c
+ 
+   subroutine set_if_modified_int(current, new)
+     use ol_parameters_decl_/**/DREALKIND, only: parameters_changed
+     implicit none
+     integer, intent(inout) :: current
+     integer, intent(in) :: new
+     if (current /= new) then
+       current = new
+       parameters_changed = 1
+     end if
+   end subroutine set_if_modified_int
+ 
+   subroutine set_if_modified_double(current, new)
+     use ol_parameters_decl_/**/DREALKIND, only: parameters_changed
+     implicit none
+     real(DREALKIND), intent(inout) :: current
+     real(DREALKIND), intent(in) :: new
+     if (current /= new) then
+       current = new
+       parameters_changed = 1
+     end if
+   end subroutine set_if_modified_double
+ 
+   subroutine set_if_modified_cmplx(current, new)
+     use ol_parameters_decl_/**/DREALKIND, only: parameters_changed
+     implicit none
+     complex(DREALKIND), intent(inout) :: current
+     real(DREALKIND), intent(in) :: new
+     if (current /= new) then
+       current = new
+       parameters_changed = 1
+     end if
+   end subroutine set_if_modified_cmplx
+ 
+ 
+   subroutine setparameter_int(param, val, err)
+     ! Set an OpenLoops integer parameter.
+     ! Must be flushed by parameters_flush() to take effect
+     ! [in]  param: parameter name
+     ! [in]  val: integer value
+     ! sets error flag: 0=ok, 1=ignored, 2=error(unused)
+     use ol_parameters_decl_/**/DREALKIND
+     use ol_loop_parameters_decl_/**/DREALKIND
+     use ol_generic, only: to_lowercase, to_string
+     implicit none
+     character(*), intent(in) :: param
+     integer, intent(in)  :: val
+     integer, intent(out), optional :: err
+ 
+     error = 0
+     setparameter_tree_was_called = .true.
+     setparameter_loop_was_called = .true.
+ 
+     call ol_msg(4, "setparameter_int: " // trim(param) // " " // to_string(val))
+ 
+     select case (to_lowercase(param))
+ 
+       case ("redlib1")
+         call set_if_modified(a_switch, val)
+         if (val == 1 .or. val == 7) then
+           call set_if_modified(ew_renorm_switch, val)
+         else
+           call set_if_modified(ew_renorm_switch, 3)
+         end if
+       case ("redlib2")
+         call set_if_modified(a_switch_rescue, val)
+       case ("redlib3", "redlib_qp")
+         call set_if_modified(redlib_qp, val)
+       case ("redlib", "redlibs")
+         ! set libraries equal
+         call set_if_modified(a_switch, val)
+         call set_if_modified(a_switch_rescue, val)
+         call set_if_modified(redlib_qp, val)
+         if (val == 1 .or. val == 7) then
+           call set_if_modified(ew_renorm_switch, val)
+         else
+           call set_if_modified(ew_renorm_switch, 3)
+         end if
+       case ("stability_mode")
+ #ifndef USE_qp
+         if (val == 13 .or. val == 14 .or. val == 22 .or. val == 23 .or. &
+           & val == 31 .or. val == 32) then
+           call ol_error(1, "stability_mode" // to_string(val) // "is not available")
+           call ol_msg("       because quad precision is deactivated")
+         else
+           call set_if_modified(stability_mode, val)
+         end if
+ #else
+         call set_if_modified(stability_mode, val)
+ #endif
+       case ("deviation_mode")
+         call set_if_modified(deviation_mode, val)
+         if (val /= 1 .and. val /= 2) then
+           call ol_error(1,"unrecognised deviation_mode:" // to_string(val))
+         end if
+       case ("scaling_mode")
+         call set_if_modified(scaling_mode, val)
+         if (val /= 1 .and. val /= 3) then
+           call ol_error(1, "unrecognised scaling_mode:" // to_string(val))
+         end if
+       case ("write_psp", "write_points")
+         write_psp = val
+       case ("write_parameters", "parameters_write")
+         if (val == 0) write_params_at_start = .false.
+         if (val == 1) write_params_at_start = .true.
+       case ("ti_monitor", "timonitor")
+         ti_monitor = val
+       case ("nf", "n_quarks")
+         call set_if_modified(nf, val)
+       case ("nq_nondecoupled", "minnf_alphasrun")
+         call set_if_modified(nq_nondecoupl, val)
+       case ("nc", "ncolours", "ncolors")
+         ! affects only renormalisation, r2, and ir-subtraction
+         call set_if_modified(nc, val)
+       case ("coupling_qcd_0", "coupling_qcd_t")
+         coupling_qcd(0) = val
+       case ("coupling_qcd_1", "coupling_qcd_l")
+         coupling_qcd(1) = val
+       case ("coupling_ew_0", "coupling_ew_t")
+         coupling_ew(0) = val
+       case ("coupling_ew_1", "coupling_ew_l")
+         coupling_ew(1) = val
+         call set_if_modified(do_ew_renorm, 1)
+       case ("add_associated_ew")
+         add_associated_ew = val
+       case ("order_ew")
+         coupling_ew(0) = val
+         coupling_ew(1) = 0
+         coupling_qcd(0) = -1
+         coupling_qcd(1) = -1
+       case ("order_qcd")
+         coupling_ew(0) = -1
+         coupling_ew(1) = -1
+         coupling_qcd(0) = val
+         coupling_qcd(1) = 0
+         call set_if_modified(do_ew_renorm, 1)
+       case ("ct_on")
+         call set_if_modified(ct_is_on, val)
+       case ("r2_on")
+         call set_if_modified(r2_is_on, val)
+       case ("ir_on")
+         call set_if_modified(ir_is_on, val)
+       case ("tp_on")
+         call set_if_modified(tp_is_on, val)
+       case ("ckmorder")
+         call set_if_modified(CKMORDER, val)
+         if (val > 0) then
+           model = "sm_ckm"
+           if (flavour_mapping_on /= 0) then
+             flavour_mapping_on=2
+           end if
+         end if
+       case ("ioperator_mode")
+         call set_if_modified(ioperator_mode, val)
+       case ("polecheck")
+         if (val == 1) then
+           call set_if_modified(polecheck_is, val)
+         else if (val == 2) then
+           call set_if_modified(polecheck_is, 1)
+           call set_if_modified(do_ew_renorm, 1)
+           call set_if_modified(ir_is_on, 2)
+         end if
+       case ("fermion_loops")
+         call set_if_modified(swf, val)
+       case ("nonfermion_loops")
+         call set_if_modified(swb, val)
+       case ("polenorm")
+         call set_if_modified(norm_swi, val)
+       case ("leading_colour")
+         call set_if_modified(leadingcolour, val)
+       case ("stability_log")
+         stability_log = val
+       case ("last_switch")
+         call set_if_modified(l_switch, val)
+       case ("check_ward_tree")
+         call set_if_modified(ward_tree, val)
+       case ("check_ward_loop")
+         call set_if_modified(ward_loop, val)
+       case ("out_symmetry")
+         call set_if_modified(out_symmetry_on, val)
+       case ("flavour_mapping")
+         if (val < 0 .or. val > 3) then
+           call ol_error("flavour_mapping not supported: " // to_string(val))
+         else
+           flavour_mapping_on = val
+         end if
+       case ("max_point")
+         maxpoint = val
+       case ("max_rank")
+         maxrank = val
+       case ("me_cache")
+         use_me_cache = val
+       case ("ew_renorm")
+         call set_if_modified(do_ew_renorm, val)
+       case ("ew_renorm_switch")
+         call set_if_modified(ew_renorm_switch, val)
+       case ("ew_scheme")
+         if (val /= 0 .and. val /= 1 .and. val /= 2) then
+           call ol_error(1,"unrecognised ew_scheme:" // to_string(val))
+         else
+           call set_if_modified(ew_scheme, val)
+         end if
+       case ("ew_renorm_scheme")
+         if (val /= 0 .and. val /= 1 .and. val /= 2) then
+           call ol_error(1,"unrecognised ew_renorm_scheme:" // to_string(val))
+         else
+           call set_if_modified(ew_renorm_scheme, val)
+         end if
+       case ("complex_mass_scheme", "use_cms")
+         call set_if_modified(cms_on, val)
+       case ("select_pol_v")
+           call ol_error(1,"select_pol_V is deprecated use direct polarization selection instead.")
+       case ("cll_tenred")
+         call set_if_modified(cll_tenred, val)
+       case ("cll_channels")
+         cll_channels = val
+       case ("cll_log")
+         cll_log = val
+       case ("olo_verbose")
+         if (olo_verbose /= val) reset_opp = .true.
+         call set_if_modified(olo_verbose, val)
+       case ("olo_unit")
+         if (olo_outunit /= val) reset_opp = .true.
+         call set_if_modified(olo_outunit, val)
+       case ("cuttools_idig")
+         if (oppidig /= val) cuttools_not_init = .true.
+         call set_if_modified(oppidig, val)
+       case ("cuttools_scaloop")
+         if (oppscaloop /= val) cuttools_not_init = .true.
+         call set_if_modified(oppscaloop, val)
+       case ("samurai_isca")
+         if (set_isca /= val) samurai_not_init = .true.
+         call set_if_modified(set_isca, val)
+       case ("samurai_verbosity")
+         if (set_verbosity /= val) samurai_not_init = .true.
+         set_verbosity = val
+       case ("samurai_itest")
+         if (set_itest /= val) samurai_not_init = .true.
+         call set_if_modified(set_itest, val)
+       case ("dd_red_mode")
+         if (dd_red_mode /= val) dd_not_init = .true.
+         call set_if_modified(dd_red_mode, val)
+       case ("use_coli_cache")
+         call set_if_modified(coli_cache_use, val)
+       case ("ol_params_verbose", "parameters_verbose")
+         parameters_verbose = val
+       case ("verbose")
+         call set_verbose(val)
+       case ("do_not_stop")
+         if (val == 1) then
+           do_not_stop = .true.
+         else
+           do_not_stop = .false.
+         end if
+       case ("no_splash", "nosplash")
+         if (val == 0) then
+           nosplash = .false.
+         else
+           nosplash = .true.
+         end if
+       case ("splash")
+         if (val == 0) then
+           nosplash = .true.
+         else
+           nosplash = .false.
+         end if
+       case ("check_collection")
+         if (val == 1) then
+           check_collection  = .true.
+         else
+           check_collection = .false.
+         end if
+       case ("preset")
+         if (val == 1) then
+           call set_if_modified(a_switch, 5)
+           call set_if_modified(redlib_qp, 5)
+           call set_if_modified(stability_mode, 14)
+           call set_if_modified(ew_renorm_switch, 3)
+         else if (val == 2) then
+           call set_if_modified(a_switch, 1)
+           call set_if_modified(a_switch_rescue, 7)
+           call set_if_modified(redlib_qp, 5)
+           call set_if_modified(stability_mode, 23)
+           call set_if_modified(ew_renorm_switch, 1)
+         else if (val == 3) then
+           call set_if_modified(a_switch, 1)
+           call set_if_modified(a_switch_rescue, 7)
+           call set_if_modified(redlib_qp, 5)
+           call set_if_modified(stability_mode, 21)
+           call set_if_modified(ew_renorm_switch, 1)
+         else if (val == 4) then
+           call set_if_modified(a_switch, 1)
+           call set_if_modified(a_switch_rescue, 7)
+           call set_if_modified(redlib_qp, 5)
+           call set_if_modified(stability_mode, 22)
+           call set_if_modified(ew_renorm_switch, 1)
+         else
+           call ol_error("preset not available:" // trim(to_string(val)))
+         end if
+       case default
+         error = 1
+         if (.not. forwarded_init) then
+           forwarded_init = .true.
+           call setparameter_double(param, real(val, DREALKIND))
+           forwarded_init = .false.
+           if (error == 1 .and. init_error_fatal == 1) then
+             call ol_error(1, "ol_setparameter_int ignored unknown parameter '" // trim(param) // "'")
+           end if
+         end if
+ 
+     end select
+ 
+     if (present(err)) then
+       err = error
+     else
+       if (init_error_fatal == 2 .and. error /= 0) then
+         call ol_fatal("unknown parameter '" // trim(param) // "' in ol_setparameter_int")
+         return
+       end if
+     end if
+   end subroutine setparameter_int
+ 
+ 
+ 
+   subroutine getparameter_int(param, val, err)
+     ! Get an OpenLoops integer parameter.
+     ! [in]  param: parameter name
+     ! [out] val: integer value
+     ! sets error flag: 0=ok, 1=ignored, 2=error(unused)
+     use ol_parameters_decl_/**/DREALKIND
+     use ol_loop_parameters_decl_/**/DREALKIND
+     use ol_generic, only: to_lowercase
+     implicit none
+     character(*), intent(in) :: param
+     integer, intent(out)  :: val
+     integer, intent(out), optional :: err
+ 
+     error = 0
+ 
+     select case (to_lowercase(param))
+ 
+       case ("redlib1")
+         val = a_switch
+       case ("redlib2")
+         val = a_switch_rescue
+       case ("redlib3", "redlib_qp")
+         val = redlib_qp
+       case ("stability_mode")
+         val = stability_mode
+       case ("deviation_mode")
+         val = deviation_mode
+       case ("scaling_mode")
+         val = scaling_mode
+       case ("nf", "n_quarks")
+         val = nf
+       case ("nq_nondecoupled", "minnf_alphasrun")
+         val = nq_nondecoupl
+       case ("nc", "ncolours", "ncolors")
+         val = nc
+       case ("coupling_qcd_0", "coupling_qcd_t")
+         val = coupling_qcd(0)
+       case ("coupling_qcd_1", "coupling_qcd_l")
+         val = coupling_qcd(1)
+       case ("coupling_ew_0", "coupling_ew_t")
+         val = coupling_ew(0)
+       case ("coupling_ew_1", "coupling_ew_l")
+         val = coupling_ew(1)
+       case ("order_ew")
+         val = order_ew
+       case ("order_qcd")
+         val = order_qcd
+       case ("ct_on")
+         val = ct_is_on
+       case ("r2_on")
+         val = r2_is_on
+       case ("ir_on")
+         val = ir_is_on
+       case ("tp_on")
+         val = tp_is_on
+       case ("ckmorder")
+         val = CKMORDER
+       case ("ioperator_mode")
+         val = ioperator_mode
+       case ("polecheck")
+         val = polecheck_is
+       case ("fermion_loops")
+         val = swf
+       case ("nonfermion_loops")
+         val = swb
+       case ("polenorm")
+         val = norm_swi
+       case ("leading_colour")
+         val = leadingcolour
+       case ("stability_log")
+         val = stability_log
+       case ("last_switch")
+         val = l_switch
+       case ("check_ward_tree")
+         val = ward_tree
+       case ("check_ward_loop")
+         val = ward_loop
+       case ("out_symmetry")
+         val = out_symmetry_on
+       case ("flavour_mapping")
+         val = flavour_mapping_on
+       case ("max_point")
+         val = maxpoint
+       case ("max_rank")
+         val = maxrank
+       case ("me_cache")
+         val = use_me_cache
+       case ("ew_renorm")
+         val = do_ew_renorm
+       case ("ew_renorm_switch")
+         val = ew_renorm_switch
+       case ("ew_scheme")
+         val = ew_scheme
+       case ("ew_renorm_scheme")
+         val = ew_renorm_scheme
+       case ("complex_mass_scheme", "use_cms")
+         val = cms_on
+       case ("cll_tenred")
+         val = cll_tenred
+       case ("cll_channels")
+         val = cll_channels
+       case ("cuttools_idig")
+         val = oppidig
+       case ("cuttools_scaloop")
+         val = oppscaloop
+       case ("samurai_isca")
+         val = set_isca
+       case ("samurai_verbosity")
+         val = set_verbosity
+       case ("samurai_itest")
+         val = set_itest
+       case ("dd_red_mode")
+         val = dd_red_mode
+       case ("use_coli_cache")
+         val = coli_cache_use
+       case ("ol_params_verbose")
+         val = parameters_verbose
+       case ("verbose")
+         call get_verbose(val)
+       case("do_not_stop")
+         if (do_not_stop) then
+           val = 1
+         else
+           val = 0
+         end if
+       case ("welcome_length")
+         val = welcome_length
+ 
+       case default
+         error = 1
+         if (init_error_fatal == 1) then
+           call ol_error(1,"getparameter_int ignored unknown parameter '" // trim(param) // "'")
+         end if
+ 
+     end select
+ 
+     if (present(err)) then
+       err = error
+     else
+       if (init_error_fatal == 2 .and. error /= 0) then
+         call ol_fatal("unknown parameter '" // trim(param) // "' in ol_getparameter_int")
+         return
+       end if
+     end if
+   end subroutine getparameter_int
+ 
+ 
+ 
+   subroutine setparameter_double(param, val, err)
+     ! Set an OpenLoops double precision parameter.
+     ! Must be flushed by parameters_flush() to take effect.
+     ! Calls are passed to ol_setparameter_int() if param doesn't match and val==int(val)
+     ! [in]  param: parameter name
+     ! [in]  val: double precision value
+     ! sets error flag: 0=ok, 1=ignored, 2=error(unused)
+     use ol_parameters_decl_/**/DREALKIND
+     use ol_loop_parameters_decl_/**/DREALKIND
+     use ol_generic, only: to_lowercase, to_string
+     implicit none
+     character(*), intent(in) :: param
+     real(DREALKIND), intent(in) :: val
+     integer, intent(out), optional :: err
+ 
+     error = 0
+     setparameter_tree_was_called = .true.
+     setparameter_loop_was_called = .true.
+ 
+     call ol_msg(4, "setparameter_double: " // trim(param) // " " // to_string(val))
+ 
+     select case (to_lowercase(param))
+ 
+       case ("mu", "renscale")
+         if (mureg /= val) reset_mureg = .true.
+         call set_if_modified(mureg_unscaled, val)
+         call set_if_modified(muren_unscaled, val)
+       case ("muren")
+         call set_if_modified(muren_unscaled, val)
+       case ("mureg")
+         if (mureg /= val) reset_mureg = .true.
+         call set_if_modified(mureg_unscaled, val)
+       case ("alphas", "alpha_s", "alpha_qcd")
+         call set_if_modified(alpha_QCD, val)
+       case ("alpha", "alpha_qed")
+         if (ew_scheme == 0) then
+           call set_if_modified(alpha_QED_0, val)
+         else
+           call set_if_modified(alpha_QED_MZ, val)
+         end if
+       case ("alpha_qed_mz")
+         call set_if_modified(alpha_QED_MZ, val)
+       case ("alpha_qed_0")
+         call set_if_modified(alpha_QED_0, val)
+       case ("gmu")
+         call set_if_modified(Gmu_unscaled, val)
+       case ("scalefactor")
+         if (scalefactor == 0) then
+           call ol_error("scalefactor == 0 not supported!")
+           return
+         else
+           if (scalefactor /= val) reset_scalefactor = .true.
+           scalefactor = val
+         end if
+       case ("rescalefactor")
+         call set_if_modified(rescalefactor, val)
+       case ("mass(1)", "d_mass", "rmd")
+         call set_if_modified(rMD_unscaled, val)
+         call set_if_modified(rYD_unscaled, val)
+       case ("width(1)", "d_width", "wmd")
+         call set_if_modified(wMD_unscaled, val)
+       case ("yuk(1)", "d_yuk")
+         call set_if_modified(rYD_unscaled, val)
+       case ("mass(2)", "u_mass", "rmu")
+         call set_if_modified(rMU_unscaled, val)
+         call set_if_modified(rYU_unscaled, val)
+       case ("width(2)", "u_width", "wmu")
+         call set_if_modified(wMU_unscaled, val)
+       case ("yuk(2)", "u_yuk")
+         call set_if_modified(rYU_unscaled, val)
+       case ("mass(3)", "s_mass", "rms")
+         call set_if_modified(rMS_unscaled, val)
+         call set_if_modified(rYS_unscaled, val)
+       case ("width(3)", "s_width", "wms")
+         call set_if_modified(wMS_unscaled, val)
+       case ("yuk(3)", "s_yuk")
+         call set_if_modified(rYS_unscaled, val)
+       case ("mass(4)", "c_mass", "rmc")
+         call set_if_modified(rMC_unscaled, val)
+         call set_if_modified(rYC_unscaled, val)
+       case ("width(4)", "c_width", "wmc")
+         call set_if_modified(wMC_unscaled, val)
+       case ("yuk(4)", "c_yuk")
+         call set_if_modified(rYC_unscaled, val)
+       case ("muy(4)", "c_muy")
+         call set_if_modified(muyc_unscaled, val)
+       case ("mass(5)", "b_mass", "rmb", "mb")
+         call set_if_modified(rMB_unscaled, val)
+         call set_if_modified(rYB_unscaled, val)
+       case ("width(5)", "b_width", "wmb")
+         call set_if_modified(wMB_unscaled, val)
+         call set_if_modified(wYB_unscaled, val)
+       case ("yuk(5)", "b_yuk", "yb")
+         call set_if_modified(rYB_unscaled, val)
+       case ("yukw(5)", "b_yukw")
+         call set_if_modified(wYB_unscaled, val)
+       case ("muy(5)", "b_muy")
+         call set_if_modified(muyb_unscaled, val)
+       case ("mass(6)", "t_mass", "rmt", "mt")
+         call set_if_modified(rMT_unscaled, val)
+         call set_if_modified(rYT_unscaled, val)
+       case ("width(6)", "t_width", "wmt")
+         call set_if_modified(wMT_unscaled, val)
+         call set_if_modified(wYT_unscaled, val)
+       case ("yuk(6)", "t_yuk", "yt")
+         call set_if_modified(rYT_unscaled, val)
+       case ("yukw(6)", "t_yukw")
+         call set_if_modified(wYT_unscaled, val)
+       case ("muy(6)", "t_muy")
+         call set_if_modified(muyt_unscaled, val)
+       case ("mass(11)", "e_mass", "rme")
+         call set_if_modified(rME_unscaled, val)
+         call set_if_modified(rYE_unscaled, val)
+       case ("width(11)", "e_width", "wme")
+         call set_if_modified(wME_unscaled, val)
+       case ("yuk(11)", "e_yuk")
+         call set_if_modified(rYE_unscaled, val)
+       case ("mass(13)", "mu_mass", "rmm")
+         call set_if_modified(rMM_unscaled, val)
+         call set_if_modified(rYM_unscaled, val)
+       case ("width(13)", "mu_width", "wmm")
+         call set_if_modified(wMM_unscaled, val)
+       case ("yuk(13)", "m_yuk", "mu_yuk")
+         call set_if_modified(rYM_unscaled, val)
+       case ("mass(15)", "tau_mass", "rml")
+         call set_if_modified(rML_unscaled, val)
+         call set_if_modified(rYL_unscaled, val)
+       case ("width(15)", "tau_width", "wml")
+         call set_if_modified(wML_unscaled, val)
+       case ("yuk(15)", "l_yuk", "tau_yuk")
+         call set_if_modified(rYL_unscaled, val)
+       case ("mass(23)", "z_mass", "rmz", "mz")
+         call set_if_modified(rMZ_unscaled, val)
+       case ("width(23)", "z_width", "wmz")
+         call set_if_modified(wMZ_unscaled, val)
+       case ("mass(24)", "w_mass", "rmw", "mw")
+         call set_if_modified(rMW_unscaled, val)
+       case ("width(24)", "w_width", "wmw")
+         call set_if_modified(wMW_unscaled, val)
+       case ("mass(25)", "h_mass", "rmh", "mh")
+         call set_if_modified(rMH_unscaled, val)
+       case ("width(25)", "h_width", "wmh")
+         call set_if_modified(wMH_unscaled, val)
+       case("x_width", "wx")
+         if (trim(model) /= "sm_vaux") then
+           call ol_msg("Warning: x_width can only be used with model sm_vaux")
+         end if
+         call set_if_modified(wMX_unscaled, val)
+       case("y_width", "wy")
+         if (trim(model) /= "sm_vaux") then
+           call ol_msg("Warning: y_width can only be used with model sm_vaux")
+         end if
+         call set_if_modified(wMY_unscaled, val)
+       case("mass(36)", "rma0", "ma0")
+         call set_if_modified(rMA0_unscaled, val)
+       case("width(36)", "wma0")
+         call set_if_modified(wMA0_unscaled, val)
+       case("mass(35)", "rmhh", "mhh")
+         call set_if_modified(rMHH_unscaled, val)
+       case("width(35)", "wmhh")
+         call set_if_modified(wMHH_unscaled, val)
+       case("mass(37)", "rmhp", "mhp")
+         call set_if_modified(rMHp_unscaled, val)
+       case("width(37)", "wmhp")
+         call set_if_modified(wMHp_unscaled, val)
+       case("tanb", "tan_b")
+         call set_if_modified(thdmTB, val)
+       case("sinba", "sin_ba")
+         call set_if_modified(thdmSBA, val)
+       case("lambda5")
+         call set_if_modified(thdmL5, val)
+       case("hqq_right")
+         call set_if_modified(gH(1), val)
+       case("hqq_left")
+         call set_if_modified(gH(2), val)
+       case("vckmdu")
+         if (trim(model) /= "sm_ckm" .or. ckmorder == 0) then
+           call ol_msg("Warning: non-diagonal CKM matrix can only be used with ckmorder /= 0")
+         end if
+         call set_if_modified(VCKMdu, val)
+       case("vckmsu")
+         if (trim(model) /= "sm_ckm" .or. ckmorder == 0) then
+           call ol_msg("Warning: non-diagonal CKM matrix can only be used with ckmorder /= 0")
+         end if
+         call set_if_modified(VCKMsu, val)
+       case("vckmbu")
+         if (trim(model) /= "sm_ckm" .or. ckmorder == 0) then
+           call ol_msg("Warning: non-diagonal CKM matrix can only be used with ckmorder /= 0")
+         end if
+         call set_if_modified(VCKMbu, val)
+       case("vckmdc")
+         if (trim(model) /= "sm_ckm" .or. ckmorder == 0) then
+           call ol_msg("Warning: non-diagonal CKM matrix can only be used with ckmorder /= 0")
+         end if
+         call set_if_modified(VCKMdc, val)
+       case("vckmsc")
+         if (trim(model) /= "sm_ckm" .or. ckmorder == 0) then
+           call ol_msg("Warning: non-diagonal CKM matrix can only be used with ckmorder /= 0")
+         end if
+         call set_if_modified(VCKMsc, val)
+       case("vckmbc")
+         if (trim(model) /= "sm_ckm" .or. ckmorder == 0) then
+           call ol_msg("Warning: non-diagonal CKM matrix can only be used with ckmorder /= 0")
+         end if
+         call set_if_modified(VCKMbc, val)
+       case("vckmdt")
+         if (trim(model) /= "sm_ckm" .or. ckmorder == 0) then
+           call ol_msg("Warning: non-diagonal CKM matrix can only be used with ckmorder /= 0")
+         end if
+         call set_if_modified(VCKMdt, val)
+       case("vckmst")
+         if (trim(model) /= "sm_ckm" .or. ckmorder == 0) then
+           call ol_msg("Warning: non-diagonal CKM matrix can only be used with ckmorder /= 0")
+         end if
+         call set_if_modified(VCKMst, val)
+       case("vckmbt")
+         if (trim(model) /= "sm_ckm" .or. ckmorder == 0) then
+           call ol_msg("Warning: non-diagonal CKM matrix can only be used with ckmorder /= 0")
+         end if
+         call set_if_modified(VCKMbt, val)
+       case("vckmdiag")
+         if (trim(model) /= "sm_ckm" .or. ckmorder == 0) then
+           call ol_msg("Warning: non-diagonal CKM matrix can only be used with ckmorder /= 0")
+         end if
+         call set_if_modified(VCKMdu, val)
+         call set_if_modified(VCKMsu, rZERO)
+         call set_if_modified(VCKMbu, rZERO)
+         call set_if_modified(VCKMdc, rZERO)
+         call set_if_modified(VCKMsc, val)
+         call set_if_modified(VCKMbc, rZERO)
+         call set_if_modified(VCKMdt, rZERO)
+         call set_if_modified(VCKMbt, val)
+       case("vckmall")
+         if (trim(model) /= "sm_ckm" .or. ckmorder == 0) then
+           call ol_msg("Warning: non-diagonal CKM matrix can only be used with ckmorder /= 0")
+         end if
+         call set_if_modified(VCKMdu, val)
+         call set_if_modified(VCKMsu, val)
+         call set_if_modified(VCKMbu, val)
+         call set_if_modified(VCKMdc, val)
+         call set_if_modified(VCKMsc, val)
+         call set_if_modified(VCKMbc, val)
+         call set_if_modified(VCKMdt, val)
+         call set_if_modified(VCKMbt, val)
+       case("theta_cabi", "theta_cabibbo", "cabi")
+         call set_if_modified(ThetaCabi, val)
+       case("hpovev")
+         call set_if_modified(HPOvev_unscaled, val)
+       case("kapww", "hpokapww")
+         call set_if_modified(HPOkapWW, val)
+       case("kapzz", "hpokapzz")
+         call set_if_modified(HPOkapZZ, val)
+       case("epsww", "hpoepsww")
+         call set_if_modified(HPOepsWW, val)
+       case("aepsww", "hpoaepsww")
+         call set_if_modified(HPOaepsWW, val)
+       case("epszz", "hpoepszz")
+         call set_if_modified(HPOepsZZ, val)
+       case("aepszz", "hpoaepszz")
+         call set_if_modified(HPOaepsZZ, val)
+       case("epsza", "hpoepsza")
+         call set_if_modified(HPOepsZA, val)
+       case("aepsza", "hpoaepsza")
+         call set_if_modified(HPOaepsZA, val)
+       case("epsaa", "hpoepsaa")
+         call set_if_modified(HPOepsAA, val)
+       case("aepsaa", "hpoaepsaa")
+         call set_if_modified(HPOaepsAA, val)
+       case("epszner", "hpoepszner")
+         call set_if_modified(HPOepsZnn(1,1), val)
+       case("epsznmr", "hpoepsznmr")
+         call set_if_modified(HPOepsZnn(2,1), val)
+       case("epsznlr", "hpoepsznlr")
+         call set_if_modified(HPOepsZnn(3,1), val)
+       case("epszer", "hpoepszer")
+         call set_if_modified(HPOepsZll(1,1), val)
+       case("epszmr", "hpoepszmr")
+         call set_if_modified(HPOepsZll(2,1), val)
+       case("epszlr", "hpoepszlr")
+         call set_if_modified(HPOepsZll(3,1), val)
+       case("epsznel", "hpoepsznel")
+         call set_if_modified(HPOepsZnn(1,2), val)
+       case("epsznml", "hpoepsznml")
+         call set_if_modified(HPOepsZnn(2,2), val)
+       case("epsznll", "hpoepsznll")
+         call set_if_modified(HPOepsZnn(3,2), val)
+       case("epszel", "hpoepszel")
+         call set_if_modified(HPOepsZll(1,2), val)
+       case("epszml", "hpoepszml")
+         call set_if_modified(HPOepsZll(2,2), val)
+       case("epszll", "hpoepszll")
+         call set_if_modified(HPOepsZll(3,2), val)
+       case("epszdr", "hpoepszdr")
+         call set_if_modified(HPOepsZdd(1,1), val)
+       case("epszsr", "hpoepszsr")
+         call set_if_modified(HPOepsZdd(2,1), val)
+       case("epszbr", "hpoepszbr")
+         call set_if_modified(HPOepsZdd(3,1), val)
+       case("epszur", "hpoepszur")
+         call set_if_modified(HPOepsZuu(1,1), val)
+       case("epszcr", "hpoepszcr")
+         call set_if_modified(HPOepsZuu(2,1), val)
+       case("epsztr", "hpoepsztr")
+         call set_if_modified(HPOepsZuu(3,1), val)
+       case("epszdl", "hpoepszdl")
+         call set_if_modified(HPOepsZdd(1,2), val)
+       case("epszsl", "hpoepszsl")
+         call set_if_modified(HPOepsZdd(2,2), val)
+       case("epszbl", "hpoepszbl")
+         call set_if_modified(HPOepsZdd(3,2), val)
+       case("epszul", "hpoepszul")
+         call set_if_modified(HPOepsZuu(1,2), val)
+       case("epszcl", "hpoepszcl")
+         call set_if_modified(HPOepsZuu(2,2), val)
+       case("epsztl", "hpoepsztl")
+         call set_if_modified(HPOepsZuu(3,2), val)
+       case("epswlne", "hpoepswlne")
+         call set_if_modified(HPOepsWln(1), val)
+       case("epswlnm", "hpoepswlnm")
+         call set_if_modified(HPOepsWln(2), val)
+       case("epswlnl", "hpoepswlnl")
+         call set_if_modified(HPOepsWln(3), val)
+       case("epswdu", "hpoepswdu")
+         call set_if_modified(HPOepsWqq(1), val)
+       case("epswsc", "hpoepswsc")
+         call set_if_modified(HPOepsWqq(2), val)
+       case("epswbt", "hpoepswbt")
+         call set_if_modified(HPOepsWqq(3), val)
+ 
+       case ("fact_uv")
+         call set_if_modified(x_uv, 1/val)
+       case ("fact_ir")
+         call set_if_modified(x_ir, 1/val)
+       case ("pole_uv")
+         call set_if_modified(de1_uv, val)
+       case ("pole_ir1")
+         call set_if_modified(de1_ir, val)
+       case ("pole_ir2")
+         call set_if_modified(de2_i_ir, val)
+       case ("polescale")
+         call set_if_modified(polescale, val)
+ 
+       case ("stability_triggerratio")
+         trigeff_targ = val
+       case ("stability_unstable")
+         call set_if_modified(abscorr_unst, val)
+       case ("stability_kill")
+         call set_if_modified(ratcorr_bad, val)
+       case ("stability_kill2")
+         call set_if_modified(ratcorr_bad_L2, val)
+ 
+       case ("cll_pvthr")
+         call set_if_modified(cll_pvthr, val)
+       case ("cll_accthr")
+         call set_if_modified(cll_accthr, val)
+       case ("cll_mode3thr")
+         call set_if_modified(cll_mode3thr, val)
+       case ("ti_os_thresh")
+         call set_if_modified(ti_os_thresh, val)
+       case ("cuttools_rootsvalue")
+         if (opprootsvalue /= val) cuttools_not_init = .true.
+         call set_if_modified(opprootsvalue_unscaled, val)
+       case ("cuttools_limitvalue")
+         if (opplimitvalue /= val) cuttools_not_init = .true.
+         call set_if_modified(opplimitvalue, val)
+       case ("opp_threshold")
+         if (oppthrs /= val) reset_opp = .true.
+         call set_if_modified(oppthrs, val)
+       case ("dd_c_threshold")
+         if (c_pv_threshold /= val) dd_not_init = .true.
+         call set_if_modified(c_pv_threshold, val)
+       case ("dd_d_threshold")
+         if (d_pv_threshold /= val) dd_not_init = .true.
+         call set_if_modified(d_pv_threshold, val)
+       case("psp_tolerance")
+         psp_tolerance = val
+ 
+       case ("lambda_hhh")
+         call set_if_modified(lambdaHHH, val)
+       case ("lambda_hww")
+         call set_if_modified(lambdaHWW, val)
+       case ("lambda_hzz")
+         call set_if_modified(lambdaHZZ, val)
+ 
+       case default
+ 
+         error = 1
+         if (.not. forwarded_init) then
+           if (val == int(val)) then
+             forwarded_init = .true.
+             call setparameter_int(param, int(val))
+             forwarded_init = .false.
+           end if
+           if (error == 1 .and. init_error_fatal == 1) then
+             call ol_error(1, "ol_setparameter_double ignored unknown parameter '" // trim(param) // "'")
+           end if
+         end if
+ 
+     end select
+ 
+     if (present(err)) then
+       err = error
+     else
+       if (init_error_fatal == 2 .and. error /= 0) then
+         call ol_fatal("unknown parameter '" // trim(param) // "' in ol_setparameter_double")
+         return
+       end if
+     end if
+   end subroutine setparameter_double
+ 
+ 
+ 
+   subroutine setparameter_single(param, val, err)
+     ! single precision wrapper for setparameter_double()
+     implicit none
+     character(*), intent(in) :: param
+     real, intent(in) :: val
+     integer, intent(out), optional :: err
+     call setparameter_double(param, real(val, DREALKIND), err)
+   end subroutine setparameter_single
+ 
+ 
+ 
+   subroutine setparameter_dcomplex(param, val, err)
+     ! double precision complex wrapper for setparameter_double()
+     implicit none
+     character(*), intent(in) :: param
+     complex(DREALKIND), intent(in) :: val
+     integer, intent(out), optional :: err
+     call setparameter_double(param, real(val, DREALKIND), err)
+     if (aimag(val) /= 0) then
+       if (present(err)) then
+         call ol_error(1, "non-vanishing imaginary part in real parameter")
+         err = 1
+       else
+         call ol_fatal("non-vanishing imaginary part in real parameter")
+         return
+       end if
+     end if
+   end subroutine setparameter_dcomplex
+ 
+ 
+ 
+   subroutine getparameter_double(param, val, err)
+     ! Get an OpenLoops double precision parameter.
+     ! [in]  param: parameter name
+     ! [out] val: double precision value
+     ! sets error flag: 0=ok, 1=ignored, 2=error(unused)
+     use ol_parameters_decl_/**/DREALKIND
+     use ol_loop_parameters_decl_/**/DREALKIND
+     use ol_generic, only: to_lowercase
+     implicit none
+     character(*), intent(in) :: param
+     real(DREALKIND), intent(out) :: val
+     integer, intent(out), optional :: err
+ 
+     error = 0
+ 
+     select case (to_lowercase(param))
+ 
+       case ("mu", "renscale")
+         val = mureg
+       case ("alphas", "alpha_s", "alpha_qcd")
+         val = alpha_QCD
+       case ("alpha", "alpha_qed", "alpha_qed_mz")
+         val = alpha_QED
+       case ("alpha_qed_0")
+         val = alpha_qed_0
+       case ("gmu")
+         val = Gmu
+       case ("scalefactor")
+         val = scalefactor
+       case ("rescalefactor")
+         val = rescalefactor
+       case ("mass(1)", "d_mass", "rmd")
+         val = rMD
+       case ("width(1)", "d_width", "wmd")
+         val = wMD
+       case ("yuk(1)", "d_yuk")
+         val = rYD
+       case ("mass(2)", "u_mass", "rmu")
+         val = rMU
+       case ("width(2)", "u_width", "wmu")
+         val = wMU
+       case ("yuk(2)", "u_yuk")
+         val = rYU
+       case ("mass(3)", "s_mass", "rms")
+         val = rMS
+       case ("width(3)", "s_width", "wms")
+         val = wMS
+       case ("yuk(3)", "s_yuk")
+         val = rYS
+       case ("mass(4)", "c_mass", "rmc")
+         val = rMC
+       case ("width(4)", "c_width", "wmc")
+         val = wMC
+       case ("yuk(4)", "c_yuk")
+         val = rYC
+       case ("mass(5)", "b_mass", "rmb", "mb")
+         val = rMB
+       case ("width(5)", "b_width", "wmb")
+         val = wMB
+       case ("yuk(5)", "b_yuk", "yb")
+         val = rYB
+       case ("mass(6)", "t_mass", "rmt", "mt")
+         val = rMT
+       case ("width(6)", "t_width", "wmt")
+         val = wMT
+       case ("yuk(6)", "t_yuk", "yt")
+         val = rYT
+       case ("mass(11)", "e_mass", "rme")
+         val = rME
+       case ("width(11)", "e_width", "wme")
+         val = wME
+       case ("yuk(11)", "e_yuk")
+         val = rYE
+       case ("mass(13)", "mu_mass", "rmm")
+         val = rMM
+       case ("width(13)", "mu_width", "wmm")
+         val = wMM
+       case ("yuk(13)", "m_yuk")
+         val = rYM
+       case ("mass(15)", "tau_mass", "rml")
+         val = rML
+       case ("width(15)", "tau_width", "wml")
+         val = wML
+       case ("yuk(15)", "l_yuk")
+         val = rYL
+       case ("mass(23)", "z_mass", "rmz", "mz")
+         val = rMZ
+       case ("width(23)", "z_width", "wmz")
+         val = wMZ
+       case ("mass(24)", "w_mass", "rmw", "mw")
+         val = rMW
+       case ("width(24)", "w_width", "wmw")
+         val = wMW
+       case ("mass(25)", "h_mass", "rmh", "mh")
+         val = rMH
+       case ("width(25)", "h_width", "wmh")
+         val = wMH
+       case ("fact_uv")
+         val = 1/x_uv
+       case ("fact_ir")
+         val = 1/x_ir
+       case ("pole_uv")
+         val = de1_uv
+       case ("pole_ir1")
+         val = de1_ir
+       case ("pole_ir2")
+         val = de2_i_ir
+       case ("polescale")
+         val = polescale
+ 
+       case ("stability_triggerratio")
+         val = trigeff_targ
+       case ("stability_unstable")
+         val = abscorr_unst
+       case ("stability_kill")
+         val = ratcorr_bad
+       case ("stability_kill2")
+         val = ratcorr_bad_L2
+ 
+       case ("cll_pvthr")
+         val = cll_pvthr
+       case ("cll_accthr")
+         val = cll_accthr
+       case ("cll_mode3thr")
+         val = cll_mode3thr
+       case ("ti_os_thresh")
+         val = ti_os_thresh
+       case ("cuttools_rootsvalue")
+         val = opprootsvalue_unscaled
+       case ("cuttools_limitvalue")
+         val = opplimitvalue
+       case ("opp_threshold")
+         val = oppthrs
+       case ("dd_c_threshold")
+         val = c_pv_threshold
+       case ("dd_d_threshold")
+         val = d_pv_threshold
+       case ("psp_tolerance")
+         val = psp_tolerance
+ 
+       case ("lambda_hhh")
+         val = lambdaHHH
+       case ("lambda_hww")
+         val = lambdaHWW
+       case ("lambda_hzz")
+         val = lambdaHZZ
+ 
+       case default
+         error = 1
+         if (init_error_fatal == 1) then
+           call ol_error(1,"getparameter_double ignored unknown parameter '" // trim(param) // "'")
+         end if
+ 
+     end select
+ 
+     if (present(err)) then
+       err = error
+     else
+       if (init_error_fatal == 2 .and. error /= 0) then
+         call ol_fatal("error: unknown parameter '" // trim(param) // "' in ol_getparameter_double")
+         return
+       end if
+     end if
+   end subroutine getparameter_double
+ 
+ 
+ 
+   subroutine setparameter_string(param, val, err)
+     ! Set an OpenLoops string parameter.
+     ! Calls are passed to set_parameter_double() if param doesn't match and val represents a number
+     ! In this case, must be flushed by parameters_flush() to take effect.
+     ! [in]  param: parameter name
+     ! [in]  val: string value
+     ! sets error flag: 0=ok, 1=ignored, 2=error(unused)
+     use ol_parameters_decl_/**/DREALKIND
+     use ol_loop_parameters_decl_/**/DREALKIND
+     use ol_generic, only: to_lowercase, to_string
+     implicit none
+     character(*), intent(in) :: param
+     character(*), intent(in) :: val
+     integer, intent(out), optional :: err
+     real(DREALKIND) :: real_parameter
+     integer :: i
+ 
+     error = 0
+     setparameter_tree_was_called = .true.
+     setparameter_loop_was_called = .true.
+ 
+     call ol_msg(4, "setparameter_string: " // trim(param)  // " " // trim(val))
+ 
+     if (len(val) > max_parameter_length) then
+       call ol_fatal("ol_setparameter_string: " // trim(param) // " value must not exceed " // &
+              & trim(to_string(max_parameter_length)) // " characters")
+       return
+     end if
+ 
+     select case (to_lowercase(param))
+ 
+       case ("install_path")
+         install_path = val
+       case ("stability_logdir")
+         if (stability_logdir /= val) then
+           stability_logdir_not_created = .true.
+           stability_logdir = val
+         end if
+       case ("tmp_dir")
+         tmp_dir = val
+       case ("samurai_imeth")
+         if (len(val) > 4) then
+           call ol_fatal("ol_setparameter_string: " // trim(param) // " value must not exceed 4 characters")
+           return
+         end if
+         if (set_imeth /= val) samurai_not_init = .true.
+         set_imeth = val
+       case ("allowed_libs", "allowed_libraries", "allowedlibs", "allowedlibraries")
+         if (len(val) > max_parameter_length-2) then
+           ! needs a leading and a trailing space
+           call ol_fatal("ol_setparameter_string: " // trim(param) // " value must not exceed " // &
+                  & trim(to_string(max_parameter_length-2)) // " characters")
+           return
+         end if
+         allowed_libs = val
+         do i = 1, max_parameter_length
+           if (allowed_libs(i:i) == ",") allowed_libs(i:i) = " "
+         end do
+         ! leading and trailing space(s) are needed as boundaries
+         allowed_libs = " " // adjustl(allowed_libs)
+       case ("approximation", "approx")
+         approximation = val
+       case ("shopping_list", "shopping_card", "ol_shopping")
+         if (trim(val) /= "1") then
+           shopping_list = val
+         end if
+         write_shopping_list = .true.
+       case ("model")
+         select case (to_lowercase(trim(val)))
+           case ("sm", "smdiag", "sm_yuksel")
+             model = "sm"
+             call set_if_modified(nf, 6)
+           case ("smckm", "smnondiag", "sm_ckm")
+             model = "sm_ckm"
+             call set_if_modified(nf, 6)
+             if (flavour_mapping_on /= 0) then
+               call set_if_modified(flavour_mapping_on, 2)
+             end if
+           case ("sm_vaux")
+             model = "sm_vaux"
+             call set_if_modified(nf, 6)
+             call set_if_modified(cms_on, 0)
+           case ("heft", "sm+ehc")
+             model = "heft"
+             call set_if_modified(nf, 5)
+           case ("2hdm1", "thdm1", "2hdmi", "thdmi")
+             model = "2hdm"
+             thdm_type = 1
+             call set_if_modified(nf, 6)
+           case ("2hdm", "thdm", "2hdm2", "thdm2", "2hdmii", "thdmii")
+             model = "2hdm"
+             thdm_type = 2
+             call set_if_modified(nf, 6)
+           case ("hpoprodmfv_ufo", "hpoprodmfv_ufo_fixed", "higgspo")
+             model = "higgspo"
+             call set_if_modified(nf, 6)
+         case default
+           call ol_error(1, "unknown model: " // trim(val) // ", model set to: " // trim(model))
+         end select
+ 
+ 
+       case default
+ 
+         error = 1
+         ! if the string can be converted to a real number, foward it to ol_setparameter_double();
+         ! note that integers will be forwarded to ol_setparameter_int() automatically
+         read(val,*,iostat=error) real_parameter
+         if (error == 0) then
+           call setparameter_double(param, real_parameter)
+         else
+           error = 1
+         end if
+         if (error == 1 .and. init_error_fatal == 1) then
+           call ol_error(1,"ol_setparameter_string ignored unknown parameter '" // trim(param) // "'")
+         end if
+ 
+     end select
+ 
+     if (present(err)) then
+       err = error
+     else
+       if (init_error_fatal == 2 .and. error /= 0) then
+         call ol_fatal("unknown parameter '" // trim(param) // "' in ol_setparameter_string")
+         return
+       end if
+     end if
+   end subroutine setparameter_string
+ 
+ 
+ 
+   subroutine parameters_flush() bind(c,name="ol_parameters_flush")
+     use ol_parameters_init_/**/DREALKIND, only: parameters_init, loop_parameters_init
+     implicit none
+     if (setparameter_loop_was_called) then
+       call parameters_init()
+       call loop_parameters_init()
+       setparameter_tree_was_called = .false.
+       setparameter_loop_was_called = .false.
+     end if
+   end subroutine parameters_flush
+ 
+ 
+   subroutine tree_parameters_flush() bind(c,name="ol_tree_parameters_flush")
+     use ol_parameters_init_/**/DREALKIND, only: parameters_init
+     implicit none
+     if (setparameter_tree_was_called) then
+       call parameters_init()
+       setparameter_tree_was_called = .false.
+     end if
+   end subroutine tree_parameters_flush
+ 
+ 
+   subroutine register_cleanup(sub)
+     implicit none
+     procedure() :: sub
+     type(cleanup_routine), allocatable, save :: cleanup_routines_tmp(:)
+     if (.not. allocated(cleanup_routines)) then
+       allocate(cleanup_routines(1))
+     end if
+     if (n_cleanup_routines == size(cleanup_routines)) then
+       allocate(cleanup_routines_tmp(n_cleanup_routines))
+       cleanup_routines_tmp = cleanup_routines
+       deallocate(cleanup_routines)
+       allocate(cleanup_routines(2*n_cleanup_routines))
+       cleanup_routines(1:n_cleanup_routines) = cleanup_routines_tmp
+       deallocate(cleanup_routines_tmp)
+     end if
+     n_cleanup_routines = n_cleanup_routines + 1
+     cleanup_routines(n_cleanup_routines)%clean => sub
+   end subroutine register_cleanup
+ 
+   ! deprectaed: C binding for Sherpa
+   subroutine cleanup() bind(c,name="ol_finish_")
+     implicit none
+     integer :: k
+     do k = 1, n_cleanup_routines
+       call cleanup_routines(k)%clean()
+     end do
+     if (allocated(cleanup_routines)) deallocate(cleanup_routines)
+     n_cleanup_routines = 0
+   end subroutine cleanup
+ 
+ 
+   ! ============ !
+   ! C interfaces !
+   ! ============ !
+ 
+   subroutine setparameter_int_c(param, val) bind(c,name="ol_setparameter_int")
+     ! Convert null terminated C string to Fortran string, then call set_parameter()
+     use ol_parameters_decl_/**/DREALKIND, only: max_parameter_name_length
+     implicit none
+     character(kind=c_char), dimension(*), intent(in) :: param
+     integer(c_int), value :: val
+     character(max_parameter_name_length) :: f_param
+     integer :: f_val
+     call c_f_string(param, f_param, max_parameter_name_length)
+     f_val = val
+     call set_parameter(trim(f_param), f_val)
+   end subroutine setparameter_int_c
+ 
+   subroutine getparameter_int_c(param, val) bind(c,name="ol_getparameter_int")
+     ! Convert null terminated C string to Fortran string, then call get_parameter()
+     use ol_parameters_decl_/**/DREALKIND, only: max_parameter_name_length
+     implicit none
+     character(kind=c_char), dimension(*), intent(in) :: param
+     integer(c_int), intent(out) :: val
+     character(max_parameter_name_length) :: f_param
+     integer :: f_val
+     call c_f_string(param, f_param, max_parameter_name_length)
+     call get_parameter(trim(f_param), f_val)
+     val = f_val
+   end subroutine getparameter_int_c
+ 
+   subroutine setparameter_double_c(param, val) bind(c,name="ol_setparameter_double")
+     ! Convert null terminated C string to Fortran string, then call set_parameter()
+     use ol_parameters_decl_/**/DREALKIND, only: max_parameter_name_length
+     implicit none
+     character(kind=c_char), dimension(*), intent(in) :: param
+     real(c_double), value :: val
+     character(max_parameter_name_length) :: f_param
+     real(DREALKIND) :: f_val
+     call c_f_string(param, f_param, max_parameter_name_length)
+     f_val = val
+     call set_parameter(trim(f_param), f_val)
+   end subroutine setparameter_double_c
+ 
+   subroutine getparameter_double_c(param, val) bind(c,name="ol_getparameter_double")
+     ! Convert null terminated C string to Fortran string, then call get_parameter()
+     use ol_parameters_decl_/**/DREALKIND, only: max_parameter_name_length
+     implicit none
+     character(kind=c_char), dimension(*), intent(in) :: param
+     real(c_double), intent(out) :: val
+     character(max_parameter_name_length) :: f_param
+     real(DREALKIND) :: f_val
+     call c_f_string(param, f_param, max_parameter_name_length)
+     call get_parameter(trim(f_param), f_val)
+     val = f_val
+   end subroutine getparameter_double_c
+ 
+   subroutine setparameter_string_c(param, val) bind(c,name="ol_setparameter_string")
+     ! Convert null terminated C strings to Fortran strings, then call set_parameter()
+     use ol_parameters_decl_/**/DREALKIND, only: max_parameter_name_length, max_parameter_length
+     implicit none
+     character(kind=c_char), dimension(*), intent(in) :: param
+     character(kind=c_char), dimension(*), intent(in) :: val
+     character(max_parameter_name_length) :: f_param
+     character(max_parameter_length) :: f_val
+     call c_f_string(param, f_param, max_parameter_name_length)
+     call c_f_string(val, f_val, max_parameter_length)
+     call set_parameter(trim(f_param), trim(f_val))
+   end subroutine setparameter_string_c
+ 
+ 
+   ! ======================================== !
+   ! Interfaces for compatibility with Sherpa !
+   ! ======================================== !
+ 
+   subroutine ol_setparameter_int_c(param, val, err) bind(c,name="ol_setparameter_int_c_")
+     implicit none
+     character(kind=c_char), dimension(*), intent(in) :: param
+     integer(c_int), intent(in)  :: val
+     integer(c_int), intent(out) :: err
+     call setparameter_int_c(param, val)
+     err = error
+   end subroutine ol_setparameter_int_c
+ 
+   subroutine ol_getparameter_int_c(param, val, err) bind(c,name="ol_getparameter_int_c_")
+     implicit none
+     character(kind=c_char), dimension(*), intent(in) :: param
+     integer(c_int), intent(out) :: val
+     integer(c_int), intent(out) :: err
+     call getparameter_int_c(param, val)
+     err = error
+   end subroutine ol_getparameter_int_c
+ 
+   subroutine ol_setparameter_double_c(param, val, err) bind(c,name="ol_setparameter_double_c_")
+     implicit none
+     character(kind=c_char), dimension(*), intent(in) :: param
+     real(c_double), intent(in)  :: val
+     integer(c_int), intent(out) :: err
+     call setparameter_double_c(param, val)
+     err = error
+   end subroutine ol_setparameter_double_c
+ 
+   subroutine ol_getparameter_double_c(param, val, err) bind(c,name="ol_getparameter_double_c_")
+     implicit none
+     character(kind=c_char), dimension(*), intent(in) :: param
+     real(c_double), intent(out) :: val
+     integer(c_int), intent(out) :: err
+     call getparameter_double_c(param, val)
+     err = error
+   end subroutine ol_getparameter_double_c
+ 
+   subroutine ol_setparameter_string_c(param, val, err) bind(c,name="ol_setparameter_string_c_")
+     implicit none
+     character(kind=c_char), dimension(*), intent(in) :: param
+     character(kind=c_char), dimension(*), intent(in) :: val
+     integer(c_int), intent(out) :: err
+     call setparameter_string_c(param, val)
+     err = error
+   end subroutine ol_setparameter_string_c
+ 
+   subroutine ol_parameters_flush() bind(c,name="ol_parameters_flush_")
+     implicit none
+     call parameters_flush()
+   end subroutine ol_parameters_flush
+ 
+ end module ol_init
diff -r -Z --no-dereference -rcN --no-dereference OpenLoops.orig/lib_src/openloops/src/ol_interface.F90 OpenLoops/lib_src/openloops/src/ol_interface.F90
*** OpenLoops.orig/lib_src/openloops/src/ol_interface.F90	2019-02-16 22:37:21.255945760 +0000
--- OpenLoops/lib_src/openloops/src/ol_interface.F90	2019-02-16 21:22:55.687731633 +0000
***************
*** 2365,2370 ****
--- 2365,2371 ----
        & write_psp, ti_monitor
      use ol_parameters_init_/**/DREALKIND, only: parameters_write
      use ol_cwrappers, only: mkdir
+     use ol_1hsm_/**/DREALKIND, only: printvalues   ! NK
      implicit none
      integer :: mkdirerr
      call parameters_flush()
***************
*** 2374,2379 ****
--- 2375,2381 ----
        mkdirerr = mkdir(stability_logdir)
      end if
      if (write_params_at_start) call parameters_write()
+     call printvalues()   ! NK
    end subroutine
  
  
***************
*** 2391,2396 ****
--- 2393,2399 ----
     ! [in] psp: phase space point
     ! [out] res: squared tree matrix element
      use ol_generic, only: to_string
+     use ol_parameters_decl_/**/DREALKIND, only: ttinterf
      implicit none
      integer, intent(in) :: id
      real(DREALKIND), intent(in) :: psp(:,:)
***************
*** 2398,2418 ****
      real(DREALKIND) :: m2cc(0:n_external(id)*(n_external(id)+1)/2+1)
      real(DREALKIND) :: resmunu(4,4)
      type(process_handle) :: subprocess
!     call stop_invalid_id(id)
!     if (error > 1) return
!     subprocess = process_handles(id)
!     if (.not. btest(subprocess%content, 0)) then
!       call ol_fatal("evaluate: tree routine not available for process " // trim(to_string(id)))
!       return
      end if
-     n_scatt = subprocess%n_in
-     call tree_parameters_flush()
-     call subprocess%set_permutation(subprocess%permutation)
-     if (subprocess%has_pol) call subprocess%pol_init(subprocess%pol)
-     call subprocess%tree(psp, m2cc, 0, &
-       & [0._/**/DREALKIND, 0._/**/DREALKIND, 0._/**/DREALKIND, 0._/**/DREALKIND], &
-       & 1, [0], resmunu)
-     res = m2cc(0)
    end subroutine evaluate_tree
  
  
--- 2401,2428 ----
      real(DREALKIND) :: m2cc(0:n_external(id)*(n_external(id)+1)/2+1)
      real(DREALKIND) :: resmunu(4,4)
      type(process_handle) :: subprocess
!     real(DREALKIND) :: m2l0, m2l1(0:2)
!     real(DREALKIND) :: acc
!     if ( ttinterf == 0 ) then
!       call stop_invalid_id(id)
!       if (error > 1) return
!       subprocess = process_handles(id)
!       if (.not. btest(subprocess%content, 0)) then
!         call ol_fatal("evaluate: tree routine not available for process " // trim(to_string(id)))
!         return
!       end if
!       n_scatt = subprocess%n_in
!       call tree_parameters_flush()
!       call subprocess%set_permutation(subprocess%permutation)
!       if (subprocess%has_pol) call subprocess%pol_init(subprocess%pol)
!       call subprocess%tree(psp, m2cc, 0, &
!         & [0._/**/DREALKIND, 0._/**/DREALKIND, 0._/**/DREALKIND, 0._/**/DREALKIND], &
!         & 1, [0], resmunu)
!       res = m2cc(0)
!     else if ( ttinterf == 1 ) then
!       call evaluate_loop(id, psp, m2l0, m2l1, acc)
!       res = m2l1(0)
      end if
    end subroutine evaluate_tree
  
  
***************
*** 2865,2870 ****
--- 2875,2882 ----
  
    subroutine evaluate_loop2(id, psp, res, acc)
      use ol_generic, only: to_string
+     use ol_parameters_decl_/**/DREALKIND, only: higgsprop   ! NK
+     use ol_1hsm_/**/DREALKIND, only: h1h2interference       ! NK
      implicit none
      integer, intent(in)  :: id
      real(DREALKIND), intent(in)  :: psp(:,:)
***************
*** 2877,2882 ****
--- 2889,2897 ----
      end if
      call evaluate_full(id, psp, m2l0, m2l1, ir1, m2l2, ir2, acc)
      res = m2l2(0)
+     if ( higgsprop == 3 ) then   ! NK: interference between h1 and h2
+       res = res * h1h2interference()
+     end if 
    end subroutine evaluate_loop2
  
  
diff -r -Z --no-dereference -rcN --no-dereference OpenLoops.orig/lib_src/openloops/src/ol_interface.F90.orig OpenLoops/lib_src/openloops/src/ol_interface.F90.orig
*** OpenLoops.orig/lib_src/openloops/src/ol_interface.F90.orig	1970-01-01 01:00:00.000000000 +0100
--- OpenLoops/lib_src/openloops/src/ol_interface.F90.orig	2019-02-16 21:22:55.689731726 +0000
***************
*** 0 ****
--- 1,3003 ----
+ 
+ ! Copyright 2014 Fabio Cascioli, Jonas Lindert, Philipp Maierhoefer, Stefano Pozzorini
+ !
+ ! This file is part of OpenLoops.
+ !
+ ! OpenLoops is free software: you can redistribute it and/or modify
+ ! it under the terms of the GNU General Public License as published by
+ ! the Free Software Foundation, either version 3 of the License, or
+ ! (at your option) any later version.
+ !
+ ! OpenLoops is distributed in the hope that it will be useful,
+ ! but WITHOUT ANY WARRANTY; without even the implied warranty of
+ ! MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
+ ! GNU General Public License for more details.
+ !
+ ! You should have received a copy of the GNU General Public License
+ ! along with OpenLoops.  If not, see <http://www.gnu.org/licenses/>.
+ 
+ 
+ module openloops
+   use KIND_TYPES, only: DREALKIND
+   use, intrinsic :: iso_c_binding, only: c_ptr, c_null_ptr, c_char, c_int, c_double, c_null_char
+   use ol_init, only: set_init_error_fatal, set_parameter, get_parameter, parameters_flush, &
+       & tree_parameters_flush, cleanup
+   use ol_version, only: welcome
+   use ol_parameters_decl_/**/DREALKIND,  only: procname_length, max_parameter_length
+   use ol_external_decl_/**/DREALKIND, only: n_scatt
+   use ol_debug, only: get_error, ol_msg, ol_error, ol_fatal, error
+   use ol_parameters_init_/**/DREALKIND, only: parameters_write
+   implicit none
+   private
+   ! from module init_iu
+   public :: set_init_error_fatal, get_error
+   public :: set_parameter, get_parameter, parameters_flush, tree_parameters_flush
+   ! from module use ol_version
+   public :: welcome
+   ! process interface
+   public :: n_external, amplitudetype, phase_space_point, start, finish
+   public :: tree_colbasis_dim, tree_colbasis, tree_colourflow
+   public :: register_process, register_process_id
+   public :: evaluate_tree, evaluate_cc, evaluate_ccmatrix, evaluate_sc, evaluate_scpowheg
+   public :: evaluate_tree_colvect, evaluate_tree_colvect2
+   public :: evaluate_full, evaluate_loop, evaluate_loop2, evaluate_ct, evaluate_pt
+   ! Print parameters
+   public :: ol_printparameter
+   ! used in BLHA interface
+   public :: rval_size, stop_invalid_id
+ 
+   interface register_process
+     module procedure register_process_string, register_process_id
+   end interface register_process
+ 
+   type process_handle
+     integer :: n_particles = 0
+     integer :: max_point = -1
+     integer :: tensor_rank = -1
+     ! allocatable length character members are not supported in gfortran (tested with 4.8.1)
+     character(len=procname_length) :: process_name
+     character(len=max_parameter_length) :: library_name
+     integer, allocatable :: permutation(:)
+     integer, allocatable :: pol(:)
+     integer, allocatable :: extid(:)
+     type(c_ptr) :: library_handle = c_null_ptr
+     integer :: amplitude_type ! 1=Tree, 2=ccTree, 3=scTree, 4=scTree_polvect, 11=Loop, 12=LoopInduced
+     integer :: content = 0 ! bitwise: 2^0=tree, 2^1=loop, 2^2=loop2, 2^3=pt
+     logical :: has_pol = .false. ! true if library supports polarization
+     integer :: n_in = 2 ! Phase-space for n_in -> n-n_in
+     integer :: associated_ew = 0
+     integer :: associated_born = 0
+     real(DREALKIND), allocatable :: masses(:)
+     procedure(), pointer, nopass :: set_permutation => null()
+     procedure(), pointer, nopass :: pol_init => null()
+     procedure(), pointer, nopass :: tree => null()
+     procedure(), pointer, nopass :: loop => null()
+     procedure(), pointer, nopass :: ct => null()
+     procedure(), pointer, nopass :: pt => null()
+     procedure(), pointer, nopass :: rambo => null()
+     procedure(), pointer, nopass :: tree_colbasis_dim => null()
+     procedure(), pointer, nopass :: tree_colbasis => null()
+     procedure(), pointer, nopass :: tree_colvect => null()
+   end type process_handle
+ 
+   ! process handle array
+   integer, save :: last_process_id = 0
+   type(process_handle), save, allocatable :: process_handles(:)
+ 
+   type processinfos
+     integer :: EWorder(0:1)
+     integer :: QCDorder(0:1)
+     integer :: LeadingColour
+     integer :: NF
+     integer :: NC
+     integer :: CKMORDER
+     integer :: POLSEL
+     character :: ME, MM, ML, MU, MD, MS, MC, MB
+     integer :: YE, YM, YL, YU, YD, YS, YC, YB, YT
+     character :: CC
+     character(len=max_parameter_length) :: LIBNAME
+     character(len=127) :: MODEL
+     character(len=127) :: PROC
+     character(len=127) :: MAP
+     character(len=127) :: MAPPERM
+     character(len=127) :: APPROX
+     character(len=4) :: ID
+     character(len=4) :: TYPE
+     character(len=4) :: LTYPE
+   end type processinfos
+   type(processinfos), save, allocatable :: process_infos(:)
+   type(processinfos), save, allocatable :: loaded_libs(:)
+ 
+   type extparticle
+     integer :: id
+     integer :: pol
+     logical :: is_initial
+   end type extparticle
+ 
+   ! array for shopping list
+   character(len=max_parameter_length), save, allocatable :: shopped_processes(:)
+   logical, save :: shopping_list_open = .false.
+   integer, parameter :: fh_shopping = 998
+   ! PDG IDs of particles which carry adjoint colour
+   integer :: pdgadjoint(1) = [21]
+ 
+ #if __APPLE__
+   character(len=5), parameter :: dynlib_extension='dylib'
+ #else
+   character(len=2), parameter :: dynlib_extension='so'
+ #endif
+ 
+   character(len=4) :: loops_flags = "tlsp" ! used in this order to set content bits
+ 
+ 
+   contains
+ 
+ 
+   pure function rval_size(n_part, amp_type)
+     implicit none
+     integer :: rval_size
+     integer, intent(in) :: n_part, amp_type
+     select case (amp_type)
+       case  (1, 12) ! Tree, LoopInduced
+         rval_size = 1
+       case (11) ! Loop
+         rval_size = 4
+       case (2) ! ccTreeo
+         rval_size = (n_part*(n_part-1))/2
+       case (3) ! scTree
+         rval_size = 2*n_part*n_part
+       case (4) ! scTree_polvect
+         rval_size = n_part
+       case (0)
+         rval_size = 0
+       case default
+         ! unknown amp_type
+         rval_size = 0
+     end select
+   end function rval_size
+ 
+ 
+   function get_process_handle(lib, libname, proc, content, amptype, n_in, perm, pol, extid)
+     ! [in] lib: a shared library handle
+     ! [in] proc: a full process name, '<lib>_<subproc>_<id>'
+     ! [in] perm: integer array with the crossing
+     ! [in] content: integer with binary tags for tree, loop, loop2, pt
+     ! [in] amptype: integer to specify BLHA matrix element type
+     ! return process handle of type process_handle
+     ! note: error handling is done in dlsym
+     use KIND_TYPES, only: DREALKIND
+     use ol_dlfcn, only: dlsym
+     implicit none
+     type(c_ptr), intent(in) :: lib
+     character(len=*), intent(in) :: libname
+     character(len=*), intent(in) :: proc
+     integer, intent(in) :: content, amptype, n_in
+     integer, intent(in), optional :: perm(:)
+     integer, intent(in), optional :: pol(:)
+     integer, intent(in), optional :: extid(:)
+     type(process_handle) :: get_process_handle
+     integer :: k
+     procedure(), pointer :: tmp_fun
+     ! number of external particles
+     tmp_fun => dlsym(lib, "ol_f_n_external_" // trim(proc))
+     call tmp_fun(get_process_handle%n_particles)
+     get_process_handle%library_name = trim(libname)
+     get_process_handle%process_name = trim(proc)
+     allocate(get_process_handle%permutation(get_process_handle%n_particles))
+     if (present(perm)) then
+       ! check correct size of the permutation
+       if (get_process_handle%n_particles /= size(perm)) then
+         call ol_fatal('error: registered process with wrong size of particle permutation')
+         return
+       end if
+       get_process_handle%permutation = perm
+     else
+       get_process_handle%permutation = [(k, k=1, get_process_handle%n_particles)]
+     end if
+     get_process_handle%library_handle = lib
+     get_process_handle%set_permutation => dlsym(lib, "ol_f_set_permutation_" // trim(proc))
+     get_process_handle%rambo => dlsym(lib, "ol_f_rambo_" // trim(proc))
+     get_process_handle%amplitude_type = amptype
+     get_process_handle%tree => dlsym(lib, "ol_f_amp2_" // trim(proc))
+     get_process_handle%loop => dlsym(lib, "ol_f_vamp2_" // trim(proc))
+     get_process_handle%ct => dlsym(lib, "ol_f_ctamp2_" // trim(proc))
+     get_process_handle%pt => dlsym(lib, "ol_f_ptamp2_" // trim(proc))
+     get_process_handle%content = content
+     get_process_handle%n_in = n_in
+     ! external masses and highest tensor rank
+     tmp_fun => dlsym(lib, "ol_f_get_masses_" // trim(proc))
+     allocate(get_process_handle%masses(get_process_handle%n_particles))
+     call tmp_fun(get_process_handle%masses)
+     allocate(get_process_handle%pol(get_process_handle%n_particles))
+     if (present(pol)) then
+       ! check correct size of the polarization vector
+       if (get_process_handle%n_particles /= size(pol)) then
+         call ol_fatal('error: registered process with wrong size of polarization vector')
+         return
+       end if
+       get_process_handle%has_pol = .true.
+       get_process_handle%pol = pol
+       get_process_handle%pol_init => dlsym(lib, "ol_f_pol_init_" // trim(proc))
+     else
+       get_process_handle%has_pol = .false.
+       get_process_handle%pol = 0
+     end if
+     allocate(get_process_handle%extid(get_process_handle%n_particles))
+     if (present(extid)) then
+       ! check correct size of the extid vector
+       if (get_process_handle%n_particles /= size(extid)) then
+         call ol_fatal('error: registered process with wrong size of extid')
+         return
+       end if
+       get_process_handle%extid = extid
+     else
+       get_process_handle%extid = 0
+     end if
+     if (btest(content, 1)) then
+       tmp_fun => dlsym(lib, "ol_f_max_point_" // trim(proc))
+       call tmp_fun(get_process_handle%max_point)
+       tmp_fun => dlsym(lib, "ol_f_tensor_rank_" // trim(proc))
+       call tmp_fun(get_process_handle%tensor_rank)
+     end if
+     ! colour basis
+     get_process_handle%tree_colbasis_dim => dlsym(lib, "ol_tree_colbasis_dim_" // trim(proc))
+     get_process_handle%tree_colbasis => dlsym(lib, "ol_tree_colbasis_" // trim(proc))
+     get_process_handle%tree_colvect => dlsym(lib, "ol_tree_colvect_" // trim(proc))
+   end function get_process_handle
+ 
+ 
+   function register_process_lib(libname, proc, content, amptype, n_in, pol, perm, extid)
+     ! [in] libname: name of the process library
+     ! [in] proc: a full process name, '<lib>_<subproc>_<id>'
+     ! [in] perm: integer array with the crossing
+     ! [in] content: integer with binary tags for tree, loop, loop2, pt
+     ! [in] amptype: integer to specify BLHA matrix element type
+     ! return (integer) process id to be used in OLP_EvalSubProcess
+     use KIND_TYPES, only: DREALKIND
+     use ol_dlfcn, only: dlopen, RTLD_LAZY
+     use ol_loop_parameters_decl_/**/DREALKIND, only: maxpoint, maxrank
+     implicit none
+     character(len=*), intent(in) :: libname
+     character(len=*), intent(in) :: proc
+     integer, intent(in) :: content, amptype, n_in
+     integer, intent(in), optional :: pol(:)
+     integer, intent(in), optional :: perm(:)
+     integer, intent(in), optional :: extid(:)
+     type(c_ptr) :: lib
+     logical :: same_perm, same_pol
+     integer :: register_process_lib
+     integer :: j, k
+     type(process_handle) :: prochandle
+     type(process_handle), allocatable :: process_handles_bak(:)
+     lib = dlopen(libname, RTLD_LAZY, 2)
+     prochandle = get_process_handle(lib, libname, proc, content, amptype, n_in, perm=perm, pol=pol, extid=extid)
+     if (error > 1) return
+     ! Check if the process was registered before with the same permutation, polarization and amptype.
+     ! If yes, return the previously assigned id
+     do k = 1, last_process_id
+       if ((trim(proc) /= trim(process_handles(k)%process_name)) .or. &
+         & (trim(libname) /= trim(process_handles(k)%library_name)) ) then
+         cycle
+       end if
+       if (present(perm)) then
+         same_perm = all(perm == process_handles(k)%permutation)
+       else
+         ! perm not present means 1,2,..,n
+         same_perm = all(process_handles(k)%permutation == [(j, j=1, process_handles(k)%n_particles)])
+       end if
+       if (present(pol)) then
+         same_pol = all(pol == process_handles(k)%pol)
+       else
+         same_pol = all(process_handles(k)%pol == 0)
+       end if
+       if (same_perm .and. &
+         & same_pol .and. &
+         & (amptype == process_handles(k)%amplitude_type) ) then
+         register_process_lib = k
+         return
+       end if
+     end do
+     if (.not. allocated(process_handles)) then
+       allocate(process_handles(1))
+     end if
+     if (last_process_id == size(process_handles)) then
+       allocate(process_handles_bak(last_process_id))
+       process_handles_bak = process_handles
+       deallocate(process_handles)
+       allocate(process_handles(2*last_process_id))
+       process_handles(1:last_process_id) = process_handles_bak
+       deallocate(process_handles_bak)
+     end if
+     last_process_id = last_process_id + 1
+     process_handles(last_process_id) = prochandle
+     if (maxpoint < process_handles(last_process_id)%max_point) then
+       maxpoint = process_handles(last_process_id)%max_point
+     end if
+     if (maxrank < process_handles(last_process_id)%tensor_rank) then
+       maxrank = process_handles(last_process_id)%tensor_rank
+     end if
+     register_process_lib = last_process_id
+   end function register_process_lib
+ 
+ 
+   subroutine unregister_processes()
+     ! Close all process libraries and nullify process handles.
+     use ol_dlfcn, only: dlclose
+     implicit none
+     integer :: id
+     do id = 1, last_process_id
+       call dlclose(process_handles(id)%library_handle)
+       process_handles(id)%n_particles = 0
+       process_handles(id)%content = 0
+       deallocate(process_handles(id)%permutation)
+       deallocate(process_handles(id)%pol)
+       deallocate(process_handles(id)%extid)
+       deallocate(process_handles(id)%masses)
+       process_handles(id)%library_handle = c_null_ptr
+       process_handles(id)%set_permutation => null()
+       process_handles(id)%tree => null()
+       process_handles(id)%loop => null()
+       process_handles(id)%ct => null()
+       process_handles(id)%pt => null()
+     end do
+     if (allocated(process_handles)) deallocate(process_handles)
+     last_process_id = 0
+   end subroutine unregister_processes
+ 
+ 
+   function register_process_string(process_in, amptype)
+     ! process: string with format 2->n-2
+     ! amptype: integer 1,2,3,4,11,12
+     ! return (integer) process id to be used in evaluate_process
+     use KIND_TYPES, only: DREALKIND
+     use ol_generic, only: to_int, string_to_integerlist, count_substring, to_string, to_lowercase, &
+       & integerlist_to_string
+     use ol_parameters_decl_/**/DREALKIND, only: &
+       & install_path,flavour_mapping_on, coupling_QCD, coupling_EW, write_shopping_list, add_associated_ew
+     implicit none
+     character(len=*), intent(in) :: process_in
+     integer, intent(in) :: amptype
+     integer :: register_process_string
+     character(len=max_parameter_length) :: tmp
+     character(len=max_parameter_length) :: inp, outp
+     character(len=max_parameter_length) :: process, proc, libhandle, permstring
+     integer :: librarytype
+     integer:: check
+     integer :: n_ext, n_in, n_out
+     type(extparticle), allocatable :: ext(:)
+     integer, allocatable :: perm(:)
+     integer, allocatable :: pol(:)
+     integer, allocatable :: extid(:)
+     integer :: coupling_QCD_1_bak, coupling_EW_1_bak
+     integer :: associated_ew, associated_born
+     integer :: i
+     logical :: decay = .false.
+ 
+     call parameters_flush() ! make sure that pid_string is set
+     register_process_string = -1
+ 
+     call ol_msg(3,"registering process: " // trim(process_in) )
+ 
+ 
+     ! process: in -> out
+     if (index(process_in, ">") > 0) then
+ 
+       if (index(process_in, "->") > 0) then
+         inp = adjustl(trim(process_in(1:index(process_in, "->")-1)))
+         outp = adjustl(process_in(index(process_in, "->")+2:len(process_in)))
+       else
+         inp = adjustl(trim(process_in(1:index(process_in, ">")-1)))
+         outp = adjustl(process_in(index(process_in, ">")+1:len(process_in)))
+       end if
+ 
+       n_in = size(process_to_extparticlelist(inp))
+       n_out = size(process_to_extparticlelist(outp))
+       if (error > 0 .or. n_in == 0 .or. n_out == 0 .or. n_in+n_out < 3) then
+         call ol_error("register_process: invalid argument: " // trim(process_in) )
+       end if
+       allocate (ext(n_in+n_out))
+       ext(1:n_in) = process_to_extparticlelist(inp, .true.)
+       ext(n_in+1:) = process_to_extparticlelist(outp, .false.)
+ 
+       ! charge conjugate final state particles
+       call charge_conj(ext)
+ 
+       ! flavour mapping
+       if (flavour_mapping_on > 0) then
+         call flavour_mapping(ext, flavour_mapping_on)
+       end if
+ 
+       ! determine normal ordering
+       allocate (perm(size(ext)))
+       allocate (extid(size(ext)))
+       call normal_order(ext, perm, extid, proc)
+       if (proc == "") then
+         call ol_error("register_process: invalid argument: " // trim(process_in))
+         return
+       end if
+ 
+       ! permute polarization states
+       allocate (pol(size(ext)))
+       do i=1, size(ext)
+         pol(perm(i)) = ext(i)%pol
+       end do
+ 
+       call ol_msg(3,"check process library for: " // trim(proc) // ", " // integerlist_to_string([(ext(i)%id,i=1,size(ext))]))
+ 
+       if (amptype == 99 .or. write_shopping_list ) then ! write shopping list
+         ! charge conjugate back final state particles to write shopping list
+         call charge_conj(ext)
+         register_process_string = write_shop_list(ext, proc)
+       else
+ 
+         register_process_string = loop_over_libraries(proc, amptype, n_in, perm, pol, extid, process_in)
+ 
+         ! register associate EW one-loop amplitude
+         if (register_process_string > 0 .and. add_associated_ew == 1 .and. coupling_EW(1) == 0 ) then
+           coupling_QCD_1_bak = coupling_QCD(1)
+           call set_parameter("coupling_qcd_1",0)
+           call set_parameter("coupling_ew_1",1)
+           associated_ew = loop_over_libraries(proc, amptype, n_in, perm, pol, extid, process_in)
+           process_handles(register_process_string)%associated_ew = associated_ew
+           call set_parameter("coupling_qcd_1",coupling_QCD_1_bak)
+           call set_parameter("coupling_ew_1",0)
+         end if
+       end if
+ 
+     else ! direct library loader
+ 
+       ! read permutation
+       permstring =  process_in(index(process_in, '[')+1:index(process_in, ']')-1)
+       if (len_trim(permstring) /= 0) then
+         allocate(perm(size(string_to_integerlist(permstring))))
+         perm = string_to_integerlist(permstring)
+         libhandle = process_in(:index(process_in,"[")-1)
+       else
+         libhandle = trim(process_in)
+       end if
+ 
+       !register
+       librarytype = 0
+       do
+         if (allocated(perm)) then
+           register_process_string =  check_process(libhandle, amptype, librarytype, 2, perm)
+           if (error > 1) return
+         else
+           register_process_string =  check_process(libhandle, amptype, librarytype, 2)
+           if (error > 1) return
+         end if
+         if (register_process_string > 0) then ! found & registered
+           exit
+         else if (register_process_string == 0) then ! look in next library type
+           librarytype = librarytype + 1
+         else
+           call ol_msg("register_process: library " // trim(libhandle) // " not found!")
+           exit
+         end if
+       end do
+ 
+     end if
+ 
+     !deallocate
+     if (allocated(ext)) then
+       deallocate(ext)
+     end if
+     if (allocated(perm)) then
+       deallocate(perm)
+     end if
+     if (allocated(pol)) then
+       deallocate(pol)
+     end if
+   contains
+ 
+   subroutine charge_conj(x)
+     ! determine charge conjugate of array x(3:)
+     implicit none
+     type(extparticle), intent(inout)     :: x(:)
+     integer :: i
+ 
+     do i=1,size(x)
+       if (.not. x(i)%is_initial) then
+         select case(x(i)%id)
+         case(0, 21, 22, 23, 25, 35, 36)
+           x(i)%id  = x(i)%id
+         case default
+           x(i)%id = -x(i)%id
+         end select
+       end if
+     end do
+   end subroutine charge_conj
+ 
+ 
+   subroutine normal_order(ext, perm, extid, proc)
+       use KIND_TYPES, only: DREALKIND
+       implicit none
+       type(extparticle), intent(in) :: ext(:)
+       integer, intent(out) :: perm(:)
+       integer, intent(out) :: extid(:)
+       character(len=*), intent(out) :: proc
+       integer :: i,j, normal(35), pos
+       character(len=3) :: normalc(35)
+ 
+       ! define normal ordering and corresponding characters
+ 
+       ! SM
+       normal(  1:10) = [ 12  ,-12  , 14  ,-14  , 16  ,-16  , 11  ,-11  , 13  ,-13  ]
+       normalc( 1:10) = ["ne ","nex","nm ","nmx","nl ","nlx","e  ","ex ","m  ","mx "]
+ 
+       normal( 11:20) = [ 15  ,-15  ,  2  , -2  ,  4  , -4  ,  6  , -6  ,  1  , -1  ]
+       normalc(11:20) = ["l  ","lx ","u  ","ux ","c  ","cx ","t  ","tx ","d  ","dx "]
+ 
+       normal( 21:30) = [  3  , -3  ,  5  , -5  , 25  , 35  , 36  , 37  ,-37  , 22  ]
+       normalc(21:30) = ["s  ","sx ","b  ","bx ","h  ","h0 ","a0 ","hp ","hpx","a  "]
+ 
+       normal( 31:35) = [ 23  , -24 , 24  , 21  ,  0  ]
+       normalc(31:35) = ["z  ","w  ","wx ","g  ","g  "]
+ 
+       perm = 0
+       proc = ""
+ 
+       ! normal order, build string and store permutation
+       pos = 1
+       do i = 1, size(normal)
+         do j = 1, size(ext)
+           if (ext(j)%id == normal(i)) then
+             proc = trim(proc) // trim(normalc(i))
+             perm(j) = pos
+             extid(j) = ext(j)%id
+             pos = pos + 1
+           end if
+         end do
+       end do
+ 
+       if (pos-1 /= size(ext)) then
+         proc = ""
+       end if
+   end subroutine normal_order
+ 
+   function loop_over_libraries(proc, amptype, n_in, perm, pol, extid, process_in)
+   use KIND_TYPES, only: DREALKIND
+   use ol_parameters_decl_/**/DREALKIND, only: check_collection
+   ! loop over library types
+     implicit none
+     character(len=max_parameter_length), intent(in) :: proc
+     integer, intent(in) :: amptype, n_in
+     integer, intent(in), optional :: perm(:)
+     integer, intent(in), optional :: pol(:)
+     integer, intent(in), optional :: extid(:)
+     character(len=*), intent(in), optional :: process_in
+     integer loop_over_libraries
+     integer librarytype, check
+ 
+     loop_over_libraries = -1
+     librarytype = 0
+     do
+       check = check_process(proc, amptype, librarytype, n_in, perm_in=perm, pol=pol, extid=extid, process_string=process_in)
+       if (error > 1) return
+       if (check > 0) then ! found & registered
+         loop_over_libraries = check
+         exit
+       else if (check == 0) then ! look in next library type
+         librarytype = librarytype + 1
+       else if (check == -1 .and. check_collection) then  ! not found --> check collections
+         check = check_process(proc, 999, librarytype, n_in, perm_in=perm, pol=pol, extid=extid, process_string=process_in)
+         if (error > 1) return
+         if (check /= 1) then ! not found anywhere
+           call ol_msg("register_process: process " // trim(process_in) // " not found!")
+         end if
+         exit
+       else if (check == -2 .or. .not. check_collection) then ! return
+           return
+       end if
+     end do
+   end function loop_over_libraries
+ 
+   end function register_process_string
+ 
+ 
+   function register_process_id(ext, amptype, n_in_in)
+     ! ext: array with format [in_1, .. , in_n_in, out_1, .. , out_n_out]
+     ! amptype: integer 1,2,3,4,11,12
+     ! (optional) n_in_in: number of initial state particles, default=2
+     ! return (integer) process id to be used in evaluate_process
+     use ol_generic, only: integerlist_to_string
+     implicit none
+     integer, intent(in) :: ext(:)
+     integer, intent(in) :: amptype
+     integer, optional, intent(in) :: n_in_in
+     integer :: register_process_id
+     character(len=max_parameter_length) :: process
+     integer :: n_in, i
+     if (present(n_in_in)) then
+       n_in = n_in_in
+     else
+       n_in = 2
+     end if
+     process = integerlist_to_string(ext(1:n_in),.false., " ")
+     process = trim(process) //  " -> " // integerlist_to_string(ext(n_in+1:),.false., " ")
+     register_process_id = register_process_string(process, amptype)
+   end function register_process_id
+ 
+ 
+   function check_process(proc_in, amptype, librarytype, n_in, perm_in, pol, extid, process_string)
+   ! 1: found, 0: not found, -1: abort
+     use KIND_TYPES, only: DREALKIND
+     use ol_parameters_decl_/**/DREALKIND, only: &
+       & install_path, rMB, rMC, &
+       & allowed_libs, tmp_dir
+     use ol_generic, only: to_string, to_lowercase, integerlist_to_string, &
+         & count_substring, string_to_integerlist
+     implicit none
+     character(len=max_parameter_length), intent(in) :: proc_in
+     integer, intent(in) :: amptype, librarytype, n_in
+     integer, intent(in), optional :: perm_in(:)
+     integer, intent(in), optional :: pol(:)
+     integer, intent(in), optional :: extid(:)
+     character(len=*), intent(in), optional :: process_string
+     integer, allocatable :: perm(:)
+     integer, allocatable :: select_pol(:)
+     integer check_process
+     integer :: lib_content
+     integer, save :: info_files_read = 0
+     integer :: readok, ierrg
+     integer :: i, j, p, p_unmapped
+     integer, save :: max_out_length = 35
+     logical :: found
+     logical :: is_already_loaded, only_loaded
+     logical :: has_pol = .false.
+     character(len=4) :: loops_specification
+     character(len=4) :: lib_specification
+     character(len=max_parameter_length) :: proc, libfilename, libhandle, libname
+     character(len=max_parameter_length) :: map_libname
+     character(len=max_parameter_length) :: procunmapped
+     character(len=max_parameter_length) :: mapping_str
+     character(len=max_parameter_length) :: outstring
+ 
+     check_process = -1
+     found = .false.
+     check_process = 0
+     map_libname = ''
+     mapping_str = ''
+     if (present(perm_in)) then
+       allocate(perm(size(perm_in)))
+       perm = perm_in
+     end if
+ 
+     if (.not. check_proclib_exists()) then
+       check_process = -2
+       return
+     end if
+ 
+     ! read all info files
+     if (info_files_read < 1) then
+       call readAllInfoFiles()
+       if (error /= 0)  then
+         check_process = -2
+         return
+       end if
+       info_files_read = 1
+     end if
+ 
+     only_loaded = .false.
+     ! set loops_specification
+     select case (amptype)
+       case (1,2,3,4) ! tree-like
+         loops_specification = "t"
+         if (librarytype == 0) then
+           lib_specification = "lt"
+           only_loaded = .true.
+         else if (librarytype == 1) then
+           lib_specification = "t"
+         else if (librarytype == 2) then
+           lib_specification = "lt"
+         else if (librarytype == 3) then
+           lib_specification = "lpt"
+         else if (librarytype == 4) then
+           lib_specification = "lst"
+         else if (librarytype == 5) then
+           lib_specification = "lpst"
+         else
+           check_process = -1
+           return
+         end if
+       case (11) ! loop
+         loops_specification = "l"
+         if (librarytype == 0) then
+           lib_specification = "lt"
+         else if (librarytype == 1) then
+           lib_specification = "l"
+         else if (librarytype == 2) then
+           lib_specification = "lp"
+         else if (librarytype == 3) then
+           lib_specification = "lst"
+         else if (librarytype == 4) then
+           lib_specification = "lpt"
+         else if (librarytype == 5) then
+           lib_specification = "lpst"
+         else
+           check_process = -1
+           return
+         end if
+       case (12) ! loop-induced
+         loops_specification = "s"
+         if (librarytype == 0) then
+           lib_specification = "ls"
+         else if (librarytype == 1) then
+           lib_specification = "lst"
+         else if (librarytype == 2) then
+           lib_specification = "lps"
+         else if (librarytype == 3) then
+           lib_specification = "lpst"
+         else
+           check_process = -1
+           return
+         end if
+       case (999) ! check libraries
+         lib_specification = "lib"
+         loops_specification = ""
+         if (info_files_read < 2) then
+           call readAllInfoFiles(.true.)
+             if (error /= 0)  then
+               check_process = -2
+               call ol_msg("Error: no process libraries installed.")
+               return
+             end if
+             info_files_read = 2
+         end if
+       case default
+         call ol_msg("register_process: amplitude type not supported: " // to_string(amptype))
+         check_process = -2
+     end select
+ 
+     ! find process
+       proc = proc_in
+       p = 0
+       p_unmapped = 0
+       InfoLoop: do
+         p = p+1
+         if (p > size(process_infos)) then
+           if ( len_trim(map_libname) /= 0 ) then
+             map_libname = ''
+             mapping_str = ''
+             proc = procunmapped
+             p = p_unmapped
+             if (allocated(perm)) then
+               perm = perm_in
+             end if
+             cycle
+           else
+             exit
+           end if
+         end if
+ 
+          !process loader
+         if (index(proc_in,"_") == 0) then
+ 
+           ! correct process?
+           if ( trim(proc) /= trim(process_infos(p)%PROC) &
+             & .or. trim(lib_specification) /= trim(process_infos(p)%LTYPE) &
+             & .or. index(trim(process_infos(p)%TYPE), trim(loops_specification)) == 0 &
+             & ) cycle InfoLoop
+ 
+           libname = trim(process_infos(p)%LIBNAME)
+           !check if library is "allowed" (and for correct mapping)
+           if (len_trim(allowed_libs) /= 0 .and. index(allowed_libs, " " // trim(libname) // " ") == 0 &
+             & .or. (len_trim(map_libname) /= 0 .and. trim(map_libname) /= libname) &
+             ) cycle InfoLoop
+ 
+           !follow mapping
+           if(trim(process_infos(p)%MAP) /= '') then
+             !check for conditional mappings
+             call check_parameters_condmap(p, found)
+             if (found) then
+               procunmapped = proc
+               proc = trim(process_infos(p)%MAP)
+               call ol_msg(2, "Following info-file mapping: " // trim(procunmapped) // &
+                           " --> " // trim(process_infos(p)%MAP) // "[" // trim(process_infos(p)%MAPPERM) // "].")
+               !map permutation
+               if(len_trim(process_infos(p)%MAPPERM) /= 0) then
+                 if (allocated(perm)) then
+                   call map_permutation(perm,string_to_integerlist(process_infos(p)%MAPPERM))
+                   if (error > 1) return
+                 end if
+               end if
+               mapping_str = " (mapped from " // trim(procunmapped) // ")"
+               map_libname = libname
+               p_unmapped = p
+               p = 0
+               cycle InfoLoop
+             else
+               call ol_msg(2, "Not following mapping " // trim(proc) // " --> " // trim(process_infos(p)%MAP) // ".")
+               cycle InfoLoop
+             end if
+           end if
+ 
+           ! get library filename
+           if (amptype == 999) then
+             libfilename = "collection " // trim(process_infos(p)%LIBNAME)
+           else
+             libfilename = 'libopenloops_' // trim(process_infos(p)%LIBNAME) // '_' // &
+                           & trim(process_infos(p)%LTYPE) // '.' // dynlib_extension
+           end if
+ 
+           ! check if library offers polarization selection
+           if (process_infos(p)%POLSEL == 1) then
+             has_pol = .true.
+             if (allocated(select_pol)) deallocate(select_pol)
+             allocate(select_pol(size(pol)))
+             select_pol = 0
+           else
+             has_pol = .false.
+           end if
+ 
+           if (present(pol)) then
+             if (any(pol /= 0) .and. .not. has_pol) then
+               call ol_msg(2,"Library does not match: polarization selection not available.")
+               cycle
+             else if (has_pol) then
+               select_pol = pol
+             end if
+           end if
+ 
+           ! check parameters
+           call check_parameters(p,amptype,found)
+ 
+         ! direct library loader
+         else if (index(proc_in,"_") > 0) then
+           libhandle = proc_in
+           libname = proc_in(:index(proc_in(:index(proc_in,"_",.true.)-1),"_",.true.)-1)
+           proc = proc_in(index(proc_in(:index(proc_in,"_",.true.)-1),"_",.true.)+1:index(proc_in,"_",.true.)-1)
+           if ( trim(proc) /= trim(process_infos(p)%PROC) .or. &
+             &  trim(libname) /= trim(process_infos(p)%LIBNAME) .or. &
+             &  trim(lib_specification) /= trim(process_infos(p)%LTYPE) .or. &
+             &  index(trim(process_infos(p)%TYPE), trim(loops_specification)) == 0 .or. &
+             &  proc_in(index(proc_in,"_",.true.)+1:) /=  trim(process_infos(p)%ID) &
+             & ) cycle InfoLoop
+           libfilename = 'libopenloops_' // trim(libname) // '_' // &
+                            & trim(lib_specification) // '.' // dynlib_extension
+           found = .true.
+           call set_parameter("ew_renorm", 1)
+           exit InfoLoop
+         else
+           call ol_error("register_process: process format not supported.")
+           check_process = -2
+           return
+         end if
+ 
+ 
+         !if required, check if library is already loaded
+         if (only_loaded) then
+           is_already_loaded = .false.
+           if (allocated(loaded_libs)) then
+             do j = 1, size(loaded_libs)
+               if (trim(loaded_libs(j)%LIBNAME) == trim(libname)  &
+                 & .and. index(trim(loaded_libs(j)%TYPE), trim(loops_specification)) > 0 &
+                 &  ) then
+                   is_already_loaded = .true.
+               end if
+             end do
+           end if
+           if (.not. is_already_loaded) found = .false.
+         end if
+ 
+         ! found correct library
+         if (found) then
+           call ol_msg(2, "Parameters do match info-file for process " // trim(proc) // " in library " // trim(libfilename))
+           if (amptype == 999) then
+             if (present(process_string)) then
+               call ol_msg("Library for " // trim(process_string) // " not installed but available in: " // trim(libname))
+             else
+               call ol_msg("Library for " // trim(proc) // " not installed but available in: " // trim(libname))
+             end if
+             call ol_msg("Note: this library can be downloaded and installed via")
+             call ol_msg("$ cd " // trim(install_path))
+             call ol_msg("$ ./openloops libinstall " // trim(libname))
+             check_process = 1
+             return
+           end if
+           libhandle = trim(to_lowercase(libname)) // "_" // trim(proc) // "_" // trim(process_infos(p)%ID)
+           exit
+         else
+           call ol_msg(2,"Parameters do not match info-file for process " // trim(proc) // " in library " // trim(libfilename))
+           check_process = 0
+         end if
+ 
+       end do InfoLoop
+ 
+     if (found) then
+         libfilename = trim(install_path) // '/proclib/' // libfilename
+         lib_content = 0
+         do i = 1, len(loops_flags)
+           if (index(trim(process_infos(p)%TYPE), loops_flags(i:i)) > 0) lib_content = ibset(lib_content, i-1)
+         end do
+ 
+         !register
+         if (has_pol) then
+           check_process = register_process_lib(libfilename, libhandle, lib_content, amptype, &
+                                              &  n_in, perm=perm, pol=select_pol, extid=extid)
+         else
+           check_process = register_process_lib(libfilename, libhandle, lib_content, amptype, n_in, perm=perm, extid=extid)
+         end if
+         if (error > 1) then
+           call ol_error("register_process_lib failed")
+           check_process = -2
+           return
+         end if
+ 
+         if (present(process_string)) then
+           outstring = "Library loaded: " //  trim(process_string)
+         else
+           outstring = "Library loaded: " //  trim(proc)
+         end if
+         outstring = adjustl(outstring)
+         if (len_trim(outstring) > max_out_length) max_out_length = len_trim(outstring)
+         outstring = outstring(1:max_out_length) // " @" // &
+           & " EW=" // trim(to_string(process_infos(p)%EWorder(0)))  // "," // &
+           & trim(to_string(process_infos(p)%EWorder(1))) // &
+           & " QCD=" // trim(to_string(process_infos(p)%QCDorder(0)))  // "," // &
+           & trim(to_string(process_infos(p)%QCDorder(1))) // &
+           & "  >  " // trim(libhandle)
+         if (allocated(perm)) then
+           outstring = trim(outstring) //  trim(integerlist_to_string(perm,.true.))
+         end if
+         outstring = trim(outstring) // " (id=" // trim(to_string(check_process)) // ")"
+         outstring = trim(outstring) // trim(mapping_str)
+         call ol_msg(1,outstring)
+ 
+         !add to list of loaded libraries
+         call add_loaded_library(process_infos(p))
+     end if
+ 
+ 
+     if (allocated(perm)) deallocate(perm)
+     if (allocated(select_pol)) deallocate(select_pol)
+ 
+   contains
+ 
+     subroutine map_permutation(perm, map)
+     !map permutation
+       implicit none
+       integer, intent(inout) :: perm(:)
+       integer, intent(in) :: map(:)
+       integer  :: perm_tmp(size(perm))
+       integer :: i, x
+       if (size(perm) /= size(map)) then
+         call ol_fatal("error in map_permutation")
+         return
+       end if
+       do i = 1, size(map)
+         perm_tmp(i) = map(perm(i))
+       end do
+       perm = perm_tmp
+     end subroutine map_permutation
+ 
+ 
+ 
+   end function check_process
+ 
+ 
+ 
+   function check_proclib_exists()
+   ! checks that proclib folder exists within set install_path
+     use ol_parameters_decl_/**/DREALKIND, only: install_path
+     implicit none
+     logical check_proclib_exists
+     logical proclib_exists
+ #ifdef USE_GFORTRAN
+     inquire(file=trim(install_path)//"/proclib/.", exist=proclib_exists)
+ #endif
+ #ifdef USE_IFORT
+     inquire(directory=trim(install_path)//"/proclib", exist=proclib_exists)
+ #endif
+     if (.not. proclib_exists) then
+       call ol_fatal("register_process: proclib folder not found, check install_path or install libraries.")
+       check_proclib_exists = .false.
+       return
+     else
+       check_proclib_exists = .true.
+       return
+     end if
+   end function check_proclib_exists
+ 
+ 
+   subroutine check_parameters(p,amptype,found)
+     use ol_parameters_decl_/**/DREALKIND, only: &
+       & rME, rMM, rML, rMU, rMD, rMC, rMS, rMB, rMT, &
+       & rYE, rYM, rYL, rYU, rYD, rYC, rYS, rYB, rYT, &
+       & leadingcolour, coupling_QCD, coupling_EW, &
+       & approximation, CKMORDER, model, allowed_libs
+     use ol_loop_parameters_decl_/**/DREALKIND , only: nf, nc
+     implicit none
+     integer, intent(in) :: p
+     integer, intent(in) :: amptype
+     logical, intent(out) :: found
+ 
+     found = .false.
+     if (allocated(process_infos)) then
+       if (size(process_infos) < p) then
+         call ol_error(1,"check_parameters: process not available")
+         return
+       end if
+       found = .true.
+ 
+       call check(process_infos(p)%EWorder(0) == coupling_EW(0) .or. coupling_EW(0) == -1, found, "EW tree coupling NOT ok.")
+       call check(amptype == 1 .or. process_infos(p)%EWorder(1) == coupling_EW(1) &
+                   .or. coupling_EW(1) == -1, found, "EW loop NOT ok.")
+       call check(process_infos(p)%QCDorder(0) == coupling_QCD(0) .or. coupling_QCD(0) == -1, found, "QCD tree coupling NOT ok.")
+       call check(amptype == 1  .or. process_infos(p)%QCDorder(1) == coupling_QCD(1) &
+                   .or. coupling_QCD(1) == -1, found, "QCD loop NOT ok.")
+ 
+       call check(process_infos(p)%LeadingColour == leadingcolour, found, "LeadingColour OK.")
+       call check(process_infos(p)%NC == nc, found, "nc NOT ok.")
+       call check(process_infos(p)%NF == nf, found, "nf NOT ok.")
+       call check(process_infos(p)%CKMorder == CKMORDER, found, "CKM NOT ok.")
+       call check(index(process_infos(p)%MODEL, trim(model)) == 1, found, "model NOT ok.")
+       call check((process_infos(p)%ME /= "0" .and. rME /= 0) .or. rME == 0, found, "mass ME NOT ok.")
+       call check((process_infos(p)%MM /= "0" .and. rMM /= 0) .or. rMM == 0, found, "mass MM NOT ok.")
+       call check((process_infos(p)%ML /= "0" .and. rML /= 0) .or. rML == 0, found, "mass ML NOT ok.")
+       call check((process_infos(p)%MU /= "0" .and. rMU /= 0) .or. rMU == 0, found, "mass MU NOT ok.")
+       call check((process_infos(p)%MD /= "0" .and. rMD /= 0) .or. rMD == 0, found, "mass MD NOT ok.")
+       call check((process_infos(p)%MS /= "0" .and. rMS /= 0) .or. rMS == 0, found, "mass MS NOT ok.")
+       call check((process_infos(p)%MC /= "0" .and. rMC /= 0) .or. rMC == 0, found, "mass MC NOT ok.")
+       call check((process_infos(p)%MB /= "0" .and. rMB /= 0) .or. rMB == 0, found, "mass MB NOT ok.")
+       call check(rME == rYE  .or. process_infos(p)%YE == 1, found, "YukE /= ME NOT ok.")
+       call check(rMM == rYM  .or. process_infos(p)%YM == 1, found, "YukM /= MM NOT ok.")
+       call check(rML == rYL  .or. process_infos(p)%YL == 1, found, "YukL /= ML NOT ok.")
+       call check(rMU == rYU  .or. process_infos(p)%YU == 1, found, "YukU /= MU NOT ok.")
+       call check(rMD == rYD  .or. process_infos(p)%YD == 1, found, "YukD /= MD NOT ok.")
+       call check(rMS == rYS  .or. process_infos(p)%YS == 1, found, "YukS /= MS NOT ok.")
+       call check(rMC == rYC  .or. process_infos(p)%YC == 1, found, "YukC /= MC NOT ok.")
+       call check(rMB == rYB  .or. process_infos(p)%YB == 1, found, "YukB /= MB NOT ok.")
+       call check(rMT == rYT  .or. process_infos(p)%YT == 1, found, "YukT /= YT NOT ok.")
+       call check(amptype == 1 .or. amptype > 10 .or. process_infos(p)%CC /= "0", found, "CC NOT ok.")
+       call check(trim(process_infos(p)%APPROX) == trim(approximation) .or. len_trim(allowed_libs) /= 0, found, "APPROX NOT ok.")
+     end if
+ 
+   end subroutine check_parameters
+ 
+   subroutine check_parameters_condmap(p,found)
+     use ol_parameters_decl_/**/DREALKIND, only: &
+       & rME, rMM, rML, rMU, rMD, rMC, rMS, rMB
+     implicit none
+     integer, intent(in) :: p
+     logical, intent(out) :: found
+ 
+     found = .false.
+     if (allocated(process_infos)) then
+       if (size(process_infos) < p) then
+         call ol_error(1,"check_parameters_mapping: process not available")
+         return
+       end if
+       found = .true.
+       call check(.not. (process_infos(p)%ME == "0" .and. rME /= 0), found, "mass ME NOT ok.")
+       call check(.not. (process_infos(p)%MM == "0" .and. rMM /= 0), found, "mass MM NOT ok.")
+       call check(.not. (process_infos(p)%ML == "0" .and. rML /= 0), found, "mass ML NOT ok.")
+       call check(.not. (process_infos(p)%MU == "0" .and. rMU /= 0), found, "mass MU NOT ok.")
+       call check(.not. (process_infos(p)%MD == "0" .and. rMD /= 0), found, "mass MD NOT ok.")
+       call check(.not. (process_infos(p)%MS == "0" .and. rMS /= 0), found, "mass MS NOT ok.")
+       call check(.not. (process_infos(p)%MC == "0" .and. rMC /= 0), found, "mass MC NOT ok.")
+       call check(.not. (process_infos(p)%MB == "0" .and. rMB /= 0), found, "mass MB NOT ok.")
+     end if
+ 
+   end subroutine check_parameters_condmap
+ 
+   subroutine check(test,found,message)
+     implicit none
+     logical, intent(in) :: test
+     logical, intent(inout) :: found
+     character(len=*), intent(in) :: message
+     if (.not. test) then
+       found = .false.
+       call ol_msg(3,"Library does not match: " // trim(message))
+     end if
+   end subroutine
+ 
+   subroutine readAllInfoFiles(load_channel_lib)
+     use ol_parameters_decl_/**/DREALKIND, only: install_path
+     use iso_fortran_env, only: iostat_end
+     use ol_cwrappers, only: opendir, readdir, closedir
+     implicit none
+     logical, optional, intent(in) :: load_channel_lib
+     integer :: readok
+     integer, parameter :: gf_info = 994
+     integer :: counter
+     character(len=500) :: infofilename
+     character(len=500) :: infoline
+     character(len=5) :: info_file_suffix = 'info'
+     logical :: iqopen
+     type(processinfos) infos
+     type(processinfos), allocatable :: process_infos_bak(:)
+ 
+     if (present(load_channel_lib)) then
+       call ol_msg(1, "Requested library not installed. Checking collection...")
+       if (load_channel_lib) then
+         info_file_suffix = 'rinfo'
+       end if
+     end if
+ 
+     ! open proclib folder
+     readok = opendir(trim(install_path) // '/proclib')
+     if (readok /= 0) then
+       call ol_error('opening proclib directory failed. Check install_path.')
+       return
+     end if
+ 
+     ProclibDirLoop: do
+       readok = readdir(infofilename)
+       if (readok /= 0) then
+         call ol_error("reading proclib directory content failed.")
+         exit
+       end if
+       if (len(trim(infofilename)) == 0) exit
+       if (index(trim(infofilename),"."//trim(info_file_suffix)) == 0) then
+         cycle
+       else
+         infofilename = trim(install_path) // "/proclib/" // trim(infofilename)
+       end if
+ 
+       inquire(gf_info, opened=iqopen)
+       if(iqopen) close(unit=gf_info)
+       open(gf_info, file=trim(infofilename), status = "old", iostat=readok)
+       if (readok /= 0) then
+         call ol_error("in readAllInfoFiles can't open file: " // trim(infofilename) )
+         exit
+       end if
+       counter = 0
+       InfoFileLoop: do
+         read (gf_info, '(A)', iostat=readok )  infoline
+         if (readok /= 0) then ! EOF -> exit
+           if (readok == iostat_end) then
+             exit InfoFileLoop
+           else
+             call ol_error("in redAllInfoFiles error reading file: " // trim(infofilename) )
+             exit ProclibDirLoop
+           end if
+         end if
+ 
+         ! strip empty lines
+         if (len_trim(infoline) == 0) then
+           cycle InfoFileLoop
+         end if
+ 
+         infoline = adjustl(infoline)
+         ! strip possible comment: start with #
+         if (infoline(1:1) == "#") then
+           cycle InfoFileLoop
+         end if
+ 
+         ! strip lines starting with OPTIONS=... (deprecated)
+         if (infoline(1:8) == "options ") then
+           cycle InfoFileLoop
+         end if
+ 
+         counter = counter+1
+         ! strip first line of collection files
+         if (info_file_suffix == 'rinfo' .and. counter == 1) then
+           cycle InfoFileLoop
+         end if
+ 
+         ! determine library type from name of info file
+         if (info_file_suffix == 'rinfo') then
+           infos%LTYPE = "lib"
+         else
+           infos%LTYPE = infofilename(index(infofilename,'_',.true.)+1:index(infofilename,'.info')-1)
+         end if
+ 
+         call readAllInfos(infoline, infos)
+         if (error > 1) then
+           call ol_error("reading infofile line: " // trim(infoline))
+           exit ProclibDirLoop
+         end if
+ 
+         ! Add to array of infos
+         if (.not. allocated(process_infos)) then
+           allocate(process_infos(1))
+         else
+           allocate(process_infos_bak(size(process_infos)))
+           process_infos_bak = process_infos
+           deallocate(process_infos)
+           allocate(process_infos(size(process_infos_bak)+1))
+           process_infos(1:size(process_infos_bak)) = process_infos_bak
+           deallocate(process_infos_bak)
+         end if
+         process_infos(size(process_infos)) = infos
+       end do InfoFileLoop
+     end do ProclibDirLoop
+ 
+     ! close directory handle
+     call closedir()
+ 
+     ! close file handle
+     inquire(gf_info, opened=iqopen)
+     if(iqopen) close(unit=gf_info)
+ 
+     contains
+ 
+     subroutine readAllInfos(lineinfo, infos)
+       implicit none
+       character(len=*), intent(in) :: lineinfo
+       type(processinfos), intent(inout) :: infos
+       integer :: ccount
+ 
+       call readInfoCol(lineinfo, 1, infos%LIBNAME)
+       call readInfoCol(lineinfo, 2, infos%PROC)
+ 
+       if (index(lineinfo, 'map') > 0) then
+         if (index(lineinfo, ' map') > 0) then
+           call readInfo(lineinfo, 'map', infos%MAP)
+         else if (index(lineinfo, ' condmap') > 0) then
+           call readInfo(lineinfo, 'condmap', infos%MAP)
+         else
+           call ol_fatal("info-file mapping not supported!")
+           return
+         end if
+         infos%MAPPERM =  infos%MAP(index(infos%MAP, '[')+1:index(infos%MAP, ']')-1)
+         if (len_trim(infos%MAPPERM) /= 0) then
+           infos%MAP = infos%MAP(1:index(infos%MAP,'[')-1)
+         end if
+         infos%ID = '0'
+       else
+         call readInfoCol(lineinfo, 3, infos%ID)
+         call readInfoCoupling(lineinfo, 'QCD', infos%QCDorder)
+         call readInfoCoupling(lineinfo, 'EW', infos%EWorder)
+         infos%MAP = ''
+         infos%MAPPERM = ''
+       end if
+       call readInfo(lineinfo, 'ME', infos%ME)
+       call readInfo(lineinfo, 'MM', infos%MM)
+       call readInfo(lineinfo, 'ML', infos%ML)
+       call readInfo(lineinfo, 'MU', infos%MU)
+       call readInfo(lineinfo, 'MD', infos%MD)
+       call readInfo(lineinfo, 'MS', infos%MS)
+       call readInfo(lineinfo, 'MC', infos%MC)
+       call readInfo(lineinfo, 'MB', infos%MB)
+       call readInfoInt(lineinfo, 'YukE', infos%YE)
+       call readInfoInt(lineinfo, 'YukM', infos%YM)
+       call readInfoInt(lineinfo, 'YukL', infos%YL)
+       call readInfoInt(lineinfo, 'YukU', infos%YU)
+       call readInfoInt(lineinfo, 'YukD', infos%YD)
+       call readInfoInt(lineinfo, 'YukS', infos%YS)
+       call readInfoInt(lineinfo, 'YukC', infos%YC)
+       call readInfoInt(lineinfo, 'YukB', infos%YB)
+       call readInfoInt(lineinfo, 'YukT', infos%YT)
+       call readInfo(lineinfo, 'APPROX', infos%APPROX)
+       call readInfoInt(lineinfo, 'CKMORDER', infos%CKMorder)
+       call readInfoInt(lineinfo, 'nc', infos%NC)
+       call readInfoInt(lineinfo, 'nf', infos%NF)
+       call readInfoInt(lineinfo, 'LeadingColour', infos%LeadingColour)
+       call readInfoInt(lineinfo, 'POLSEL', infos%POLSEL)
+       call readInfo(lineinfo, 'CC', infos%CC)
+       call readInfo(lineinfo, 'MODEL', infos%Model)
+       if (len_trim(infos%Model) == 0) then
+         infos%Model = "sm"
+       end if
+       call readInfo(lineinfo, 'Type', infos%TYPE)
+       if (trim(infos%TYPE) == "") then
+         infos%TYPE = infos%LTYPE
+       end if
+     end subroutine readAllinfos
+ 
+     subroutine readInfo(lineinfo, var, res)
+       implicit none
+       character(len=*), intent(in) :: lineinfo
+       character(len=*), intent(in) :: var
+       character(len=*), intent(out) :: res
+       if (index(lineinfo, ' '//var//'=') /= 0) then
+         res = lineinfo(index(lineinfo, var//'=')+len_trim(var)+1: &
+               & index(lineinfo, var//'=')+index(lineinfo(index(lineinfo, var//'='):),' ')-1 )
+       else
+         res = ""
+       end if
+     end subroutine readInfo
+ 
+     subroutine readInfoCol(lineinfo, col, res)
+       implicit none
+       character(len=*), intent(in) :: lineinfo
+       integer, intent(in)  :: col
+       character(len=*), intent(out) :: res
+       integer sstart, send, i
+       sstart = 1
+       do i=1,col-1
+         sstart = sstart + index(lineinfo(sstart:), " ")
+       end do
+       send = sstart + index(lineinfo(sstart:), " ") - 2
+       res = trim(lineinfo(sstart:send))
+     end subroutine readInfoCol
+ 
+     subroutine readInfoColInt(lineinfo, col, res)
+       use ol_generic, only: to_int
+       implicit none
+       character(len=*), intent(in) :: lineinfo
+       integer, intent(in)  :: col
+       integer, intent(out) :: res
+       character(len=max_parameter_length) :: resc
+       integer sstart, send
+       call readInfoCol(lineinfo,col, resc)
+       res = to_int(trim(resc))
+       if (res == -huge(res)) then
+         call ol_msg(1, "Warning: problem reading info line: " // trim(lineinfo))
+       end if
+     end subroutine readInfoColInt
+ 
+     subroutine readInfoInt(lineinfo, var, res)
+       use ol_generic, only: to_int
+       implicit none
+       character(len=*), intent(in) :: lineinfo
+       character(len=*), intent(in) :: var
+       character(len=10) :: restemp
+       integer, intent(out) :: res
+       if (index(lineinfo, var//'=') /= 0) then
+         restemp = lineinfo(index(lineinfo, var//'=')+len_trim(var)+1: &
+             & index(lineinfo, var//'=')+index(lineinfo(index(lineinfo, var//'='):),' ')-1)
+       else
+         restemp = "0"
+       end if
+       res = to_int(restemp)
+       if (res == -huge(res)) then
+         call ol_msg(1, "Warning: problem reading info line: " // trim(lineinfo))
+       end if
+     end subroutine readInfoInt
+ 
+     subroutine readInfoCoupling(lineinfo, var, res)
+       use ol_generic, only: to_int
+       implicit none
+       character(len=*), intent(in) :: lineinfo
+       character(len=*), intent(in) :: var
+       integer ::  stat(0:1)
+       character(len=max_parameter_length) :: restempc
+       integer, intent(out) :: res(0:1)
+       if (index(lineinfo, var//'=') /= 0) then
+         call readInfo(lineinfo,var,restempc)
+         res(0) = to_int(trim(restempc(1:index(restempc,",")-1)))
+         res(1) = to_int(trim(restempc(index(restempc,",")+1:)))
+       else
+         res(0) = 0
+         res(1) = 0
+       end if
+       if (any(res == -huge(res))) then
+         call ol_msg(1,"Warning: problem reading info line: " // trim(lineinfo))
+       end if
+     end subroutine readInfoCoupling
+ 
+   end subroutine readAllInfoFiles
+ 
+ 
+    subroutine add_loaded_library(infos)
+    ! add infos of loaded library to the list of already loaded libraries.
+     implicit none
+     type(processinfos), intent(in) :: infos
+     type(processinfos), allocatable :: loaded_libs_bak(:)
+     integer :: i,loaded_libs_last
+     if (allocated(loaded_libs)) then
+       do i = 1, size(loaded_libs)
+         if ( trim(infos%LIBNAME) == trim(loaded_libs(i)%LIBNAME) .and.  &
+           &   trim(infos%TYPE) == trim(loaded_libs(i)%TYPE) ) return
+       end do
+       loaded_libs_last = size(loaded_libs)
+       allocate(loaded_libs_bak(loaded_libs_last))
+       loaded_libs_bak = loaded_libs
+       deallocate(loaded_libs)
+       allocate(loaded_libs(loaded_libs_last+1))
+       loaded_libs(1:loaded_libs_last) = loaded_libs_bak
+       deallocate(loaded_libs_bak)
+     else
+      loaded_libs_last = 0
+      allocate(loaded_libs(1))
+     end if
+     loaded_libs(loaded_libs_last+1) = infos
+    end subroutine
+ 
+ 
+   subroutine flavour_mapping(ext,switch_in)
+   ! ext: PDG coded integer array
+   ! switch: 0: no mapping, 1: quark & lepton mapping, 2: only lepton mapping, 3: only quark mapping
+   ! ==Lepton & quark flavour mapping==
+   !   Concept (taken from old Sherpa interface):
+   !   (1) Given a final state, determine the four (anti)lepton/neutrino
+   !       multiplicities in the given process:
+   !       a_nubar, a_nu, a_lbar, a_l
+   !   (2) Compute the discriminant N[i] as
+   !       N[i] = Ngen - i + Ngen*(a_nubar + a_nu*Nmax + a_lbar*Nmax^2 + a_l*Nmax^3)
+   !       where Nmax should be chosen such that a_...<=Nmax.
+   !       In practice one can safely set Nmax=10 and it will work for any
+   !       process with <= 20 final-state leptons.
+   !       It is also convenient to set Ngen=10, although i runs only from 1 to 3.
+   !   (3) Reassign the lepton generations with a permutation
+   !       p1 -> 1, p2 -> 2, p3 -> 3  such that  N[p1] > N[p2] > N[p3] */
+     use ol_generic, only: integerlist_to_string
+     use ol_parameters_decl_/**/DREALKIND, only: rMC, rYC, rMM, rYM, rML, rYL
+     implicit none
+     type(extparticle), intent(inout) :: ext(:)
+     integer, optional, intent(in)    :: switch_in
+     type(extparticle), allocatable :: new_ext(:)
+     integer :: switch
+     integer :: i, j
+     integer :: Ngen, Nlgen, Nqgen, Nmax
+     integer :: l_gen, nu_gen, l_gen_new, nu_gen_new
+     integer :: d_gen, u_gen, d_gen_new, u_gen_new
+     integer :: a_nu, a_nubar, a_l, a_lbar
+     integer :: a_u, a_ubar, a_d, a_dbar
+     integer :: Nl(3,2), Nq(2,2)
+     integer :: perm(size(ext))
+ 
+     if (present(switch_in)) then
+       switch = switch_in
+     else
+       switch = 0
+     end if
+ 
+     if (switch < 0 .or. switch > 3) then
+       call ol_error("flavour_mapping: only options for switch=0,1,2,3")
+     end if
+ 
+     Ngen=10
+     Nmax=10
+ 
+     call ol_msg(3,"Flavour mapping. Original (all ingoing) process: " // integerlist_to_string([(ext(j)%id, j=1,size(ext))]) )
+ 
+     if (rML == 0 .and. rYL == 0 .and. rMM == 0 .and. rYM == 0) then
+       Nlgen = 3
+     else if ((rML /= 0. .or. rYL /= 0 ) .and. rMM == 0 .and. rYM == 0) then
+       Nlgen = 2
+     else
+       Nlgen = 1
+     end if
+ 
+     if (rMC == 0 .and. rYC == 0) then
+       Nqgen = 2
+     else
+       Nqgen = 1
+     end if
+ 
+     allocate(new_ext(size(ext)))
+     new_ext = ext
+ 
+     if (switch == 1 .or. switch == 2) then
+       !lepton flavour mapping
+       do i = 1, Nlgen
+         l_gen=9+2*i;
+         nu_gen=10+2*i;
+ 
+         a_nu=count_integer(ext,nu_gen);
+         a_nubar=count_integer(ext,-nu_gen);
+         a_l=count_integer(ext,l_gen);
+         a_lbar=count_integer(ext,-l_gen);
+ 
+         Nl(i,1)=Ngen-i+Ngen*(a_nubar+a_nu*Nmax+a_lbar*Nmax*Nmax+a_l*Nmax*Nmax*Nmax)
+         Nl(i,2)=i
+       end do
+ 
+       call sort_pair(Nl,Nlgen)
+ 
+       do i = 1, Nlgen
+         l_gen=9+2*Nl(i,2);
+         l_gen_new=9+2*i;
+         nu_gen=10+2*Nl(i,2);
+         nu_gen_new=10+2*i;
+ 
+         do j = 1, size(ext)
+           if (abs(ext(j)%id)==nu_gen) new_ext(j)%id=sign(nu_gen_new,ext(j)%id)
+           if (abs(ext(j)%id)==l_gen)  new_ext(j)%id=sign(l_gen_new,ext(j)%id)
+         end do
+       end do
+       ext = new_ext
+     end if
+ 
+     if (switch == 1 .or. switch == 3) then
+       !quark flavour mapping
+       do i = 1, Nqgen
+         d_gen=2*i-1;
+         u_gen=2*i;
+ 
+         a_d=count_integer(ext,d_gen);
+         a_dbar=count_integer(ext,-d_gen);
+         a_u=count_integer(ext,u_gen);
+         a_ubar=count_integer(ext,-u_gen);
+ 
+         Nq(i,1)=Ngen-(i+1) + Ngen*(a_ubar+a_u*Nmax+a_dbar*Nmax*Nmax+a_d*Nmax*Nmax*Nmax)
+         Nq(i,2)=i
+       end do
+ 
+       call sort_pair(Nq,Nqgen)
+ 
+       do i = 1, Nqgen
+         d_gen=2*Nq(i,2)-1;
+         d_gen_new=2*i-1;
+         u_gen=2*Nq(i,2);
+         u_gen_new=2*i;
+ 
+         do j = 1, size(ext)
+           if (abs(ext(j)%id)==u_gen) new_ext(j)%id=sign(u_gen_new,ext(j)%id)
+           if (abs(ext(j)%id)==d_gen) new_ext(j)%id=sign(d_gen_new,ext(j)%id)
+         end do
+       end do
+       ext = new_ext
+     end if
+ 
+     deallocate(new_ext)
+ 
+     call ol_msg(3, "Flavour mapping. Mapped (all ingoing) process:   " // integerlist_to_string([(ext(j)%id, j=1,size(ext))]))
+ 
+     contains
+ 
+     subroutine sort_pair(a,n)
+     ! Simple insertion sort. Sorting descending on the first component of a 2-tuple of length n
+       integer, intent(in) :: n
+       integer, intent(inout), dimension(:,:) :: a
+       integer :: temp(2)
+       integer :: i, j
+ 
+       do i = 2, n
+         j = i - 1
+         temp(1) = a(i,1)
+         temp(2) = a(i,2)
+         do while (j>=1 .and. a(j,1)<temp(1))
+           a(j+1,1) = a(j,1)
+           a(j+1,2) = a(j,2)
+           j = j - 1
+           if (j==0) exit
+         end do
+         a(j+1,1) = temp(1)
+         a(j+1,2) = temp(2)
+       end do
+     end subroutine sort_pair
+ 
+     function count_integer(list, j)
+     ! count frequency of integer j in array ilist
+       implicit none
+       type(extparticle), intent(in) :: list(:)
+       integer, intent(in) :: j
+       integer :: count_integer
+       integer i
+       count_integer = 0
+       do i = 1, size(list)
+         if (list(i)%id == j) count_integer = count_integer+1
+       end do
+     end function count_integer
+ 
+   end subroutine
+ 
+ 
+   function write_shop_list(ext, proc)
+     use ol_parameters_decl_/**/DREALKIND, only: shopping_list, order_ew, order_qcd, &
+       & rMU, rMD, rMC, rMS, rMB, rME, rMM, rML
+     use ol_generic, only: to_string
+     implicit none
+     type(extparticle), intent(in) :: ext(:)
+     character(len=max_parameter_length), intent(in) :: proc
+     integer write_shop_list
+     character(len=500) :: output
+     character(len=max_parameter_length), allocatable :: shopped_processes_bak(:)
+     integer, save :: id = 1
+     integer ::  readok
+     integer :: i, already_shopped
+     integer :: oqcd, oew
+     logical :: set_masses = .false.
+     logical :: iqopen
+ 
+     write_shop_list = -1
+ 
+     if ( .not. (shopping_list_open) ) then
+       inquire(fh_shopping, opened=iqopen)
+       if(iqopen) close(unit=fh_shopping)
+       !open shopping list
+       open(fh_shopping, file=trim(shopping_list), status = "replace", iostat=readok)
+       if (readok /= 0) then
+         call ol_msg("Error opening shopping list " // trim(shopping_list))
+         return
+       end if
+       ! write header
+       write(fh_shopping,'(A)') ""
+       if (order_ew /= -1) then
+         oqcd = size(ext)-2-order_ew
+         write(fh_shopping,'(A)') "SelectCoupling = (Exponent[#, gQCD] == " // trim(to_string(oqcd)) // " + 2 * #2 &);"
+         write(fh_shopping,'(A)') "SelectInterference = {eQED -> " // trim(to_string(order_ew*2)) // "};"
+         write(fh_shopping,'(A)') "UnitaryGauge = True;"
+         write(fh_shopping,'(A)') ""
+       else if (order_qcd /= -1) then
+         oew = size(ext)-2-order_qcd
+         write(fh_shopping,'(A)') "SelectCoupling = (Exponent[#, eQED] == " // trim(to_string(oew)) // " + 2 * #2 " &
+           & // " ||  Exponent[#1, eQED] == " // trim(to_string(oew+2))  // " - 2 * #2 &);"
+         write(fh_shopping,'(A)') "SelectInterference = {gQCD -> " // trim(to_string(order_qcd*2)) // "};"
+         write(fh_shopping,'(A)') "UnitaryGauge = False;"
+         write(fh_shopping,'(A)') ""
+       end if
+       shopping_list_open = .true.
+     end if
+ 
+     if (allocated(shopped_processes)) then
+       do i = 1, size(shopped_processes)
+         if ( trim(proc) == trim(shopped_processes(i)) ) then
+           call ol_msg(2, "Not written to shopping list. Already shopped as process " &
+                     & // trim(to_string(i)) // ": " //trim(proc) )
+           write_shop_list = i
+           return
+         end if
+       end do
+       already_shopped = size(shopped_processes)
+       allocate(shopped_processes_bak(already_shopped))
+       shopped_processes_bak = shopped_processes
+       deallocate(shopped_processes)
+       allocate(shopped_processes(already_shopped+1))
+       shopped_processes(1:already_shopped) = shopped_processes_bak
+       deallocate(shopped_processes_bak)
+     else
+       already_shopped = 0
+       allocate(shopped_processes(1))
+     end if
+     shopped_processes(already_shopped+1) = trim(proc)
+ 
+     ! process name and id
+     output = "(* " //trim(proc)// " *) AddProcess[FeynArtsProcess -> "
+     ! inital state
+     output = trim(output) // " {" // trim(PDGtoFA(ext(1)%id)) // ", " // trim(PDGtoFA(ext(2)%id)) //  "} -> {"
+     ! final state
+     do i=3,size(ext)
+       output = trim(output) // trim(PDGtoFA(ext(i)%id))
+       if (i /= size(ext)) output = trim(output) // ", "
+     end do
+     output = trim(output) // "}"
+ 
+     ! massive fermions
+     set_masses = .false.
+     if (rMU /= 0 .or. rMD /= 0 .or. rMC /= 0 .or. rMS /= 0 .or. rMB /= 0 .or. &
+       & rME /= 0 .or. rMM /= 0 .or. rML /= 0) then
+       output = trim(output) // ", SetParameters -> JoinOptions[{"
+       if (rMU /= 0) then
+         output = trim(output) // "MU -> MU"
+         set_masses = .true.
+       end if
+       if (rMD /= 0) then
+         if (set_masses) output = trim(output) // ","
+         output = trim(output) // "MD -> MD"
+         set_masses = .true.
+       end if
+       if (rMC /= 0) then
+         if (set_masses) output = trim(output) // ","
+         output = trim(output) // "MC -> MC"
+         set_masses = .true.
+       end if
+       if (rMS /= 0) then
+         if (set_masses) output = trim(output) // ","
+         output = trim(output) // "MS -> MS"
+         set_masses = .true.
+       end if
+       if (rMB /= 0) then
+         if (set_masses) output = trim(output) // ","
+         output = trim(output) // "MB -> MB"
+         set_masses = .true.
+       end if
+       if (rME /= 0) then
+         if (set_masses) output = trim(output) // ","
+         output = trim(output) // "ME -> ME"
+         set_masses = .true.
+       end if
+       if (rMM /= 0) then
+         if (set_masses) output = trim(output) // ","
+         output = trim(output) // "MM -> MM"
+         set_masses = .true.
+       end if
+       if (rML /= 0) then
+         if (set_masses) output = trim(output) // ","
+         output = trim(output) // "ML -> ML"
+         set_masses = .true.
+       end if
+       output = trim(output) // "}]"
+     end if
+ 
+     output = trim(output) // "];"
+ 
+     call ol_msg(1," Write to shopping list "// trim(shopping_list)  //": " // trim(output))
+ 
+     ! write process to shopping list
+     write(fh_shopping,'(A)') trim(output)
+ 
+     write_shop_list = id
+     id = id+1
+   end function write_shop_list
+ 
+ 
+ 
+   function PDGtoFA(pdg)
+   ! PDG number scheme -> FeynArts naming scheme
+     implicit none
+     integer, intent(in) :: pdg
+     character(len=10) :: PDGtoFA
+ 
+     if (pdg < 0 .and. pdg /= -24) then
+       PDGtoFA = "-"
+     else if (pdg == 24) then
+       PDGtoFA = "-"
+     else
+       PDGtoFA = ""
+     end if
+ 
+     select case (abs(pdg))
+       case  (1)
+         PDGtoFA = trim(PDGtoFA) // "F[4,{1}]"
+       case  (2)
+         PDGtoFA = trim(PDGtoFA) // "F[3,{1}]"
+       case  (3)
+         PDGtoFA = trim(PDGtoFA) // "F[4,{2}]"
+       case  (4)
+         PDGtoFA = trim(PDGtoFA) // "F[3,{2}]"
+       case  (5)
+         PDGtoFA = trim(PDGtoFA) // "F[4,{3}]"
+       case  (6)
+         PDGtoFA = trim(PDGtoFA) // "F[3,{3}]"
+       case  (11)
+         PDGtoFA = trim(PDGtoFA) // "F[2,{1}]"
+       case  (12)
+         PDGtoFA = trim(PDGtoFA) // "F[1,{1}]"
+       case  (13)
+         PDGtoFA = trim(PDGtoFA) // "F[2,{2}]"
+       case  (14)
+         PDGtoFA = trim(PDGtoFA) // "F[1,{2}]"
+       case  (15)
+         PDGtoFA = trim(PDGtoFA) // "F[2,{3}]"
+       case  (16)
+         PDGtoFA = trim(PDGtoFA) // "F[1,{3}]"
+       case  (21,9)
+         PDGtoFA = "V[5]"
+       case  (22)
+         PDGtoFA = "V[1]"
+       case  (23)
+         PDGtoFA = "V[2]"
+       case  (24)
+         PDGtoFA = trim(PDGtoFA) // "V[3]"
+       case  (25)
+         PDGtoFA = "S[1]"
+       case default
+         call ol_msg("Error: only SM particles are allowed!")
+         PDGtoFA = "?"
+     end select
+ 
+   end function PDGtoFA
+ 
+ 
+   function ID_to_extparticle(id_in)
+     use KIND_TYPES, only: DREALKIND
+     use ol_generic, only: to_int, to_lowercase
+     use ol_parameters_decl_/**/DREALKIND, only: use_me_cache
+   ! MadGraph naming scheme -> PDG
+     implicit none
+     character(len=*), intent(in) :: id_in
+     character(len=len(id_in)) :: id
+     type(extparticle) :: ID_to_extparticle
+ 
+     if (index(id_in, "(") > 0 .and. index(id_in, ")") > 0) then
+       ID_to_extparticle%pol = to_int(id_in(index(id_in,"(")+1:index(id_in,")")-1))
+       if (ID_to_extparticle%pol /= 0 .and. abs(ID_to_extparticle%pol) /= 1 .and. ID_to_extparticle%pol /= 2) then
+         call ol_error("polarization of external particles has to be: 0 (unpol.), -1 (left), 1 (right), 2 (long.)")
+       end if
+       id = id_in(1:index(id_in,"(")-1)
+       ! deactive me_cache for polarized amplitudes
+       if (use_me_cache == 1) then
+         use_me_cache = 0
+         call ol_msg(2,"Matrix element cache deactivated (not available for polarized amplitudes).")
+       end if
+     else
+       ID_to_extparticle%pol = 0
+       id = id_in
+     end if
+ 
+     select case (trim(to_lowercase(id)))
+       case  ('d')
+         ID_to_extparticle%id = 1
+       case  ('d~')
+         ID_to_extparticle%id = -1
+       case  ('u')
+         ID_to_extparticle%id = 2
+       case  ('u~')
+         ID_to_extparticle%id = -2
+       case  ('s')
+         ID_to_extparticle%id = 3
+       case  ('s~')
+         ID_to_extparticle%id = -3
+       case  ('c')
+         ID_to_extparticle%id = 4
+       case  ('c~')
+         ID_to_extparticle%id = -4
+       case  ('b')
+         ID_to_extparticle%id = 5
+       case  ('b~')
+         ID_to_extparticle%id = -5
+       case  ('t')
+         ID_to_extparticle%id = 6
+       case  ('t~')
+         ID_to_extparticle%id = -6
+       case  ('e-')
+         ID_to_extparticle%id = 11
+       case  ('e+')
+         ID_to_extparticle%id = -11
+       case  ('ve')
+         ID_to_extparticle%id = 12
+       case  ('ve~')
+         ID_to_extparticle%id = -12
+       case  ('mu-')
+         ID_to_extparticle%id = 13
+       case  ('mu+')
+         ID_to_extparticle%id = -13
+       case  ('vm')
+         ID_to_extparticle%id = 14
+       case  ('vm~')
+         ID_to_extparticle%id = -14
+       case  ('ta-')
+         ID_to_extparticle%id = 15
+       case  ('ta+')
+         ID_to_extparticle%id = -15
+       case  ('vt')
+         ID_to_extparticle%id = 16
+       case  ('vt~')
+         ID_to_extparticle%id = -16
+       case  ('g')
+         ID_to_extparticle%id = 21
+       case  ('a')
+         ID_to_extparticle%id = 22
+       case  ('z')
+         ID_to_extparticle%id = 23
+       case  ('w+')
+         ID_to_extparticle%id = 24
+       case  ('w-')
+         ID_to_extparticle%id = -24
+       case  ('h')
+         ID_to_extparticle%id = 25
+       case  ('h1')
+         ID_to_extparticle%id = 25
+       case  ('h2', 'h0')
+         ID_to_extparticle%id = 35
+       case  ('h3', 'a0')
+         ID_to_extparticle%id = 36
+       case  ('h-', 'hpx')
+         ID_to_extparticle%id = -37
+       case  ('h+', 'hp')
+         ID_to_extparticle%id = 37
+       case default
+         ID_to_extparticle%id = to_int(trim(id))
+         if (ID_to_extparticle%id == -huge(ID_to_extparticle%id)) then
+           call ol_error('unrecognised particle id: ' // trim(id))
+         end if
+     end select
+   end function ID_to_extparticle
+ 
+ 
+   function process_to_extparticlelist(c_in,is_initial)
+   ! convert a comma/space/slash separated string of MadGraph or PDG ids into an array of PDG integers
+     implicit none
+     character(len=*), intent(in) :: c_in
+     logical, optional, intent(in) :: is_initial
+     character(len(c_in)+1) :: c
+     type(extparticle), allocatable :: process_to_extparticlelist(:)
+     integer i, n, pos1
+     logical last_seperator
+ 
+     c = c_in // " "
+ 
+     n=0
+     pos1=0
+     last_seperator =  .false.
+     do i = 1, len(c)
+       if (c(i:i) == "[" .or. c(i:i) == "]") c(i:i) = " "
+ 
+       if (c(i:i) == ',' .or. c(i:i) == ' ' .or. c(i:i) == "/" ) then
+         if (last_seperator)  then
+           pos1 = i
+           cycle
+         end if
+         n = n+1
+         pos1 = i
+         last_seperator = .true.
+       else
+         last_seperator = .false.
+       end if
+     end do
+ 
+     allocate(process_to_extparticlelist(n))
+ 
+     n=0
+     pos1=0
+     last_seperator =  .false.
+     do i = 1, len(c)
+       if (c(i:i) == ',' .or. c(i:i) == ' ' .or. c(i:i) == "/") then
+         if (last_seperator)  then
+           pos1 = i
+           cycle
+         end if
+         n = n+1
+         process_to_extparticlelist(n) = ID_to_extparticle(c(pos1+1:i-1))
+         if (present(is_initial)) process_to_extparticlelist(n)%is_initial = is_initial
+         pos1 = i
+         last_seperator = .true.
+       else
+         last_seperator = .false.
+       end if
+     end do
+   end function process_to_extparticlelist
+ 
+ 
+   subroutine ol_printparameter(filename)
+     ! Write parameters to a file.
+     ! [in] filename
+     use ol_parameters_init_/**/DREALKIND, only: parameters_write
+     implicit none
+     character(len=*), intent(in) :: filename
+     call parameters_write(filename)
+   end subroutine ol_printparameter
+ 
+ 
+   subroutine ol_printparameter_c(filename) bind(c,name="ol_printparameter")
+     ! C wrapper to ol_printparameter
+     ! [in] filename as C string
+     use ol_iso_c_utilities, only: c_f_string
+     implicit none
+     character(kind=c_char), dimension(*), intent(in) :: filename
+     character(len=max_parameter_length) :: f_filename
+     call c_f_string(filename, f_filename, max_parameter_length)
+     call ol_printparameter(trim(f_filename))
+   end subroutine ol_printparameter_c
+ 
+ 
+   function register_process_c(process, amptype) bind(c,name="ol_register_process")
+     use ol_iso_c_utilities, only: c_f_string
+     use ol_parameters_decl_/**/DREALKIND,  only: max_parameter_length
+     implicit none
+     character(kind=c_char), dimension(*), intent(in) :: process
+     integer(c_int), value :: amptype
+     integer(c_int) :: register_process_c
+     character(len=max_parameter_length) :: f_process
+     integer :: f_amptype
+     f_amptype = amptype
+     call c_f_string(process, f_process, max_parameter_length)
+     register_process_c = register_process(f_process, f_amptype)
+   end function register_process_c
+ 
+ 
+   subroutine stop_invalid_id(id)
+     use ol_generic, only: to_string
+     implicit none
+     integer, intent(in) :: id
+     if (id <= 0 .or. id > last_process_id) then
+       call ol_fatal("Error: no registered process with id " // to_string(id))
+       return
+     end if
+   end subroutine stop_invalid_id
+ 
+   pure function amplitudetype(id)
+     ! [in] id: a process id
+     ! return amptype of type integer
+     implicit none
+     integer, intent(in) :: id
+     integer amplitudetype
+     ! call stop_invalid_id(id) not possible here,
+     ! because 'print' and 'stop' are not allowed in pure functions.
+     if (id <= 0 .or. id > last_process_id) then
+       amplitudetype = 0
+     else
+       amplitudetype = process_handles(id)%amplitude_type
+     end if
+   end function amplitudetype
+ 
+ 
+   function amplitudetype_c(id) bind(c,name="ol_amplitudetype")
+     ! [in] id: a process id
+     ! return amptype of type integer
+     implicit none
+     integer(c_int), value :: id
+     integer(c_int) :: amplitudetype_c
+     call stop_invalid_id(int(id))
+     if (error > 1) return
+     amplitudetype_c = process_handles(int(id))%amplitude_type
+   end function amplitudetype_c
+ 
+ 
+   function library_content_c(id) bind(c,name='ol_library_content')
+     implicit none
+     integer(c_int), value :: id
+     integer(c_int) :: library_content_c
+     call stop_invalid_id(int(id))
+     if (error > 1) return
+     library_content_c = process_handles(int(id))%content
+   end function library_content_c
+ 
+ 
+   pure function n_external(id)
+     implicit none
+     integer, intent(in) :: id
+     integer :: n_external
+     ! call stop_invalid_id(id) not possible here,
+     ! because 'print' and 'stop' are not allowed in pure functions.
+     if (id <= 0 .or. id > last_process_id) then
+       n_external = 0
+     else
+       n_external = process_handles(id)%n_particles
+     end if
+   end function n_external
+ 
+ 
+   function n_external_c(id) bind(c,name="ol_n_external")
+     implicit none
+     integer(c_int), value :: id
+     integer(c_int) :: n_external_c
+     call stop_invalid_id(int(id))
+     if (error > 1) return
+     n_external_c = process_handles(int(id))%n_particles
+   end function n_external_c
+ 
+ 
+   subroutine phase_space_point(id, sqrt_s, psp)
+     implicit none
+     integer, intent(in) :: id
+     real(DREALKIND), intent(in) :: sqrt_s
+     real(DREALKIND), intent(out) :: psp(:,:)
+     type(process_handle) :: subprocess
+     call stop_invalid_id(id)
+     if (error > 1) return
+     subprocess = process_handles(id)
+     call subprocess%set_permutation(subprocess%permutation)
+     n_scatt = subprocess%n_in
+     call subprocess%rambo(sqrt_s, psp)
+   end subroutine phase_space_point
+ 
+ 
+   subroutine phase_space_point_c(id, sqrt_s, pp) bind(c,name="ol_phase_space_point")
+     implicit none
+     integer(c_int), value :: id
+     real(c_double), value :: sqrt_s
+     real(c_double), intent(out) :: pp(5*n_external(int(id)))
+     type(process_handle) :: subprocess
+     integer :: i
+     real(DREALKIND) :: f_sqrt_s
+     real(DREALKIND) :: f_psp(0:3,n_external(int(id)))
+     ! call stop_invalid_id(id) not needed here
+     i = id
+     f_sqrt_s = sqrt_s
+     subprocess = process_handles(i)
+     call phase_space_point(i, f_sqrt_s, f_psp)
+     do i = 1, subprocess%n_particles
+       pp(5*(i-1)+1:5*(i-1)+4) = f_psp(0:3,i)
+       pp(5*i) = subprocess%masses(i)
+     end do
+   end subroutine phase_space_point_c
+ 
+ 
+   subroutine tree_colbasis_dim(id, ncolb, colelemsz, nhel)
+     ! for process with id 'id' return
+     ! ncolb = number of tree colour basis elements;
+     ! colelemsz = number of colour colour indices in a colour basis element
+     ! nhel = number of helicity configuration, including those which vanish
+     implicit none
+     integer, intent(in) :: id
+     integer, intent(out) :: ncolb, colelemsz, nhel
+     integer :: extcols(n_external(id)), ncoupl, maxpows, ncolext
+     call stop_invalid_id(id)
+     if (error > 1) return
+     if (.not. associated(process_handles(id)%tree_colbasis_dim)) then
+       call ol_msg("Error: colour basis information is not available")
+       call ol_fatal("       for process " // process_handles(id)%process_name)
+       return
+     end if
+     call process_handles(id)%tree_colbasis_dim(extcols, ncolb, ncoupl, maxpows, nhel)
+     ncolext = count(extcols /= 0)
+     colelemsz = ncolext/2 + ncolext - 1
+   end subroutine tree_colbasis_dim
+ 
+ 
+   subroutine tree_colbasis_dim_c(id, ncolb, colelemsz, nhel) bind(c,name="ol_tree_colbasis_dim")
+     implicit none
+     integer(c_int), value :: id
+     integer(c_int), intent(out) :: ncolb, colelemsz, nhel
+     integer :: f_ncolb, f_colelemsz, f_nhel
+     ! call stop_invalid_id(id) not needed here
+     call tree_colbasis_dim(int(id), f_ncolb, f_colelemsz, f_nhel)
+     ncolb = f_ncolb
+     colelemsz = f_colelemsz
+     nhel = f_nhel
+   end subroutine tree_colbasis_dim_c
+ 
+ 
+   pure function get_tree_colbasis_dim(id)
+     ! number of tree colour basis elements; used to declare array sizes
+     implicit none
+     integer, intent(in) :: id
+     integer :: get_tree_colbasis_dim
+     integer :: extcols(n_external(id)), ncoupl, maxpows, nhel
+     ! call stop_invalid_id(id) not possible here,
+     ! because 'print' and 'stop' are not allowed in pure functions.
+     if (id <= 0 .or. id > last_process_id) then
+       get_tree_colbasis_dim = 0
+     else
+       call process_handles(id)%tree_colbasis_dim(extcols, get_tree_colbasis_dim, ncoupl, maxpows, nhel)
+     end if
+   end function get_tree_colbasis_dim
+ 
+ 
+   pure function tree_colbasis_elemsize(id)
+     ! number of coloured external particles; used to declare array sizes
+     implicit none
+     integer, intent(in) :: id
+     integer :: tree_colbasis_elemsize
+     integer :: extcols(n_external(id)), ncolb, ncoupl, maxpows, nhel, ncolext
+     ! call stop_invalid_id(id) not possible here,
+     ! because 'print' and 'stop' are not allowed in pure functions.
+     if (id <= 0 .or. id > last_process_id) then
+       tree_colbasis_elemsize = 0
+     else
+       call process_handles(id)%tree_colbasis_dim(extcols, ncolb, ncoupl, maxpows, nhel)
+       ncolext = count(extcols /= 0)
+       tree_colbasis_elemsize = ncolext/2+ncolext-1
+       if (ncolext == 0) tree_colbasis_elemsize = 0
+     end if
+   end function tree_colbasis_elemsize
+ 
+ 
+   pure function get_nhel(id)
+     ! number of helicity configurations (all, not just non-vanishing); used to declare array sizes
+     implicit none
+     integer, intent(in) :: id
+     integer :: get_nhel
+     integer :: extcols(n_external(id)), ncolb, ncoupl, maxpows
+     ! call stop_invalid_id(id) not possible here,
+     ! because 'print' and 'stop' are not allowed in pure functions.
+     if (id <= 0 .or. id > last_process_id) then
+       get_nhel = 0
+     else
+       call process_handles(id)%tree_colbasis_dim(extcols, ncolb, ncoupl, maxpows, get_nhel)
+     end if
+   end function get_nhel
+ 
+ 
+   subroutine tree_colbasis(id, basis, needed)
+     use ol_generic, only: compositions2, nth_permutation
+     implicit none
+     integer, intent(in) :: id
+     integer, intent(out) :: basis(:,:)
+     integer, intent(out) :: needed(:,:)
+     integer :: extcols(n_external(id)), ncolb, ncoupl, maxpows, nhel
+     integer, allocatable :: pbasis(:,:), selected_powers(:,:), perm(:), compos(:,:), compo(:), basiselem(:)
+     integer :: ncolext, i, j, k, m, needij
+     integer :: ncol2ext(n_external(id)), invextperm(n_external(id))
+     logical :: powok
+     call stop_invalid_id(id)
+     if (error > 1) return
+     call process_handles(id)%tree_colbasis_dim(extcols, ncolb, ncoupl, maxpows, nhel)
+     ! number of coloured external particles
+     ncolext = 0
+     do i = 1, size(extcols)
+       if (extcols(i) /= 0) then
+         ncolext = ncolext + 1
+         ncol2ext(ncolext) = i
+       end if
+     end do
+     do i = 1, size(invextperm)
+       invextperm(process_handles(id)%permutation(i)) = i
+     end do
+     allocate(pbasis(ncoupl+2,ncolb))
+     allocate(selected_powers(maxpows,ncoupl))
+     allocate(perm(ncolext))
+     call compositions2(compos, ncolext)
+     allocate(compo(size(compos,1)))
+     allocate(basiselem(ncolext/2+ncolext-1))
+     call process_handles(id)%tree_colbasis(pbasis, selected_powers)
+     do i = 1, ncolb
+       do j = i, ncolb
+         needij = 1
+         do k = 1, ncoupl
+           powok = .false.
+           do m = 1, maxpows
+             if (pbasis(2+k,i) + pbasis(2+k,j) == selected_powers(m,k)) then
+               powok = .true.
+               exit
+             end if
+           end do
+           if (.not. powok) then
+             needij = 0
+             exit
+           end if
+         end do
+         needed(i,j) = needij
+         needed(j,i) = needij
+       end do
+       ! TODO:
+       ! - apply crossing
+       compo = compos(:,pbasis(1,i))
+       perm = nth_permutation([(k, k=1, ncolext)], pbasis(2,i))
+       basiselem = 0
+       m = 1
+       do j = 1, count(compo > 0)
+         do k = 1, compo(j)
+           basiselem(m+j-1) = invextperm(ncol2ext(perm(m)))
+           m = m + 1
+         end do
+       end do
+       basis(:,i) = basiselem
+     end do
+     deallocate(pbasis)
+     deallocate(selected_powers)
+     deallocate(perm)
+     deallocate(compos)
+     deallocate(compo)
+     deallocate(basiselem)
+   end subroutine tree_colbasis
+ 
+ 
+   subroutine tree_colbasis_c(id, basis, needed) bind(c,name="ol_tree_colbasis")
+     implicit none
+     integer(c_int), value :: id
+     integer(c_int), intent(out) :: basis(tree_colbasis_elemsize(id),get_tree_colbasis_dim(id))
+     integer(c_int), intent(out) :: needed(get_tree_colbasis_dim(id),get_tree_colbasis_dim(id))
+     integer :: f_basis(tree_colbasis_elemsize(id),get_tree_colbasis_dim(id))
+     integer :: f_needed(get_tree_colbasis_dim(id),get_tree_colbasis_dim(id))
+     ! call stop_invalid_id(id) not needed here
+     call tree_colbasis(int(id), f_basis, f_needed)
+     basis = f_basis
+     needed = f_needed
+   end subroutine tree_colbasis_c
+ 
+ 
+   subroutine tree_colourflow(id, flowbasis)
+     ! Convert the trace colour basis for tree amplitudes from tree_colbasis()
+     ! to a colour flow basis and return it as a rank 3 integer array
+     ! flowbasis(2,nexternal,basissize). For each basis element and each
+     ! external particle it contains a pair (i,j) with the incoming fundamental
+     ! colour i and outgoing colour j. A zero entry means uncoloured.
+     ! Incoming quark / outgoing antiquark: (i,0)
+     ! Incoming antiquark / outgoing quark: (0,i)
+     ! In T(a1,a2,...,an)_ij, j connects to the gluon 'an' and to an incoming quark.
+     implicit none
+     integer, intent(in) :: id
+     integer, intent(out) :: flowbasis(2,n_external(id),get_tree_colbasis_dim(id))
+     integer :: tracebasis(tree_colbasis_elemsize(id),get_tree_colbasis_dim(id))
+     integer :: neededdummy(get_tree_colbasis_dim(id),get_tree_colbasis_dim(id))
+     integer :: ncolb, colelemsz, i, k, lastcol, startmon, endmon
+     integer :: powersof2(n_external(id))
+ 
+     ncolb = size(tracebasis,2)
+     colelemsz = size(tracebasis,1)
+     flowbasis = 0
+     call tree_colbasis(id, tracebasis, neededdummy)
+ 
+     do k = 1, ncolb ! for each basis element
+       do lastcol = colelemsz, 1, -1
+         ! size of trace basis element with trailing zeroes dropped
+         if (tracebasis(lastcol,k) /= 0) exit
+       end do
+       if (lastcol == 0) then
+         ! no coloured external particles
+         return
+       end if
+       startmon = 1
+       do ! for each colour monomial
+         endmon = locateval(tracebasis(:lastcol,k), 0, startmon) - 1
+         if (endmon <= 0) endmon = lastcol
+         if (any(process_handles(id)%extid(tracebasis(endmon,k)) == pdgadjoint)) then
+           ! if the last index is adjoint (gluon),
+           ! the monomial is a trace
+           call tracetoflow(tracebasis(startmon:endmon,k), flowbasis(:,:,k))
+         else
+           ! the monomial is a chain
+           call chaintoflow(tracebasis(startmon:endmon,k), flowbasis(:,:,k))
+         end if
+         startmon = endmon + 2
+         if (startmon > lastcol) exit
+       end do
+     end do
+ 
+   contains
+ 
+     function locateval(arr, val, startpos)
+       ! Return the first position (starting from startpos if present) in the
+       ! array arr which holds the value val, or -1 if val is not in arr(startpos:).
+       implicit none
+       integer :: locateval
+       integer, intent(in) :: arr(:), val
+       integer, intent(in), optional :: startpos
+       integer :: sp, k
+       sp = 1
+       if (present(startpos)) sp = startpos
+       if (sp < 1) sp = 1
+       locateval = -1
+       do k = sp, size(arr)
+         if (arr(k) == val) then
+           locateval = k
+           return
+         end if
+       end do
+     end function locateval
+ 
+     subroutine chaintoflow(colmon, flowbasisel)
+       ! Add information from the colour chain colmon
+       ! to the colour flow basis element flowbasisel.
+       implicit none
+       integer, intent(in) :: colmon(:)
+       integer, intent(inout) :: flowbasisel(:,:)
+       integer :: k, ng, colin, colout
+       ! chain T(a1,a2,...,an)_ij
+       ! number of gluons
+       ng = size(colmon) - 2
+       colin = colmon(ng+1)
+       flowbasisel(:,colmon(ng+1)) = [0,colin] ! anti-quark (0,i)
+       do k = 1, ng
+         ! (i,a1)(a1,a2)...(an-1,an)
+         colout = colmon(k)
+         flowbasisel(:,colout) = [colin,colout]
+         colin = colout
+       end do
+       flowbasisel(:,colmon(ng+2)) = [colin,0] ! quark (an,0), j->an
+     end subroutine chaintoflow
+ 
+     subroutine tracetoflow(colmon, flowbasisel)
+       ! Add information from the colour trace colmon
+       ! to the colour flow basis element flowbasisel.
+       implicit none
+       integer, intent(in) :: colmon(:)
+       integer, intent(inout) :: flowbasisel(:,:)
+       integer :: k, ng, colin, colout
+       ! trace T(a1,a2,...,an)
+       ! number of gluons
+       ng = size(colmon)
+       colin = colmon(ng)
+       do k = 1, ng
+         ! (a1,an)(a2,a1)...(an,an-1)
+         colout = colmon(k)
+         flowbasisel(:,colout) = [colin,colout]
+         colin = colout
+       end do
+     end subroutine tracetoflow
+ 
+   end subroutine tree_colourflow
+ 
+ 
+   subroutine tree_colourflow_c(id, flowbasis) bind(c,name="ol_tree_colourflow")
+     ! C interface to tree_colourflow(). Return flowbasis as
+     ! int flowbasis[ncolb][nex][2];
+     implicit none
+     integer(c_int), value :: id
+     integer(c_int), intent(out) :: flowbasis(2,n_external(int(id)),get_tree_colbasis_dim(int(id)))
+     integer :: f_flowbasis(2,n_external(int(id)),get_tree_colbasis_dim(int(id)))
+     call tree_colourflow(int(id), f_flowbasis)
+     flowbasis = f_flowbasis
+   end subroutine tree_colourflow_c
+ 
+ 
+   subroutine start() bind(c,name="ol_start")
+     use ol_parameters_decl_/**/DREALKIND,  only: &
+       & write_params_at_start, stability_logdir_not_created, stability_log, stability_logdir, &
+       & write_psp, ti_monitor
+     use ol_parameters_init_/**/DREALKIND, only: parameters_write
+     use ol_cwrappers, only: mkdir
+     implicit none
+     integer :: mkdirerr
+     call parameters_flush()
+     if (stability_logdir_not_created .and. (stability_log > 0 .or. &
+       & write_psp > 0 .or. ti_monitor > 0)) then
+       stability_logdir_not_created = .false.
+       mkdirerr = mkdir(stability_logdir)
+     end if
+     if (write_params_at_start) call parameters_write()
+   end subroutine
+ 
+ 
+   subroutine finish() bind(c,name="ol_finish")
+     implicit none
+     call cleanup()
+     call unregister_processes()
+     if (shopping_list_open) close(fh_shopping)
+   end subroutine finish
+ 
+ 
+   subroutine evaluate_tree(id, psp, res)
+    ! Tree matrix element.
+    ! [in] id: process id as set by register_process
+    ! [in] psp: phase space point
+    ! [out] res: squared tree matrix element
+     use ol_generic, only: to_string
+     implicit none
+     integer, intent(in) :: id
+     real(DREALKIND), intent(in) :: psp(:,:)
+     real(DREALKIND), intent(out) :: res
+     real(DREALKIND) :: m2cc(0:n_external(id)*(n_external(id)+1)/2+1)
+     real(DREALKIND) :: resmunu(4,4)
+     type(process_handle) :: subprocess
+     call stop_invalid_id(id)
+     if (error > 1) return
+     subprocess = process_handles(id)
+     if (.not. btest(subprocess%content, 0)) then
+       call ol_fatal("evaluate: tree routine not available for process " // trim(to_string(id)))
+       return
+     end if
+     n_scatt = subprocess%n_in
+     call tree_parameters_flush()
+     call subprocess%set_permutation(subprocess%permutation)
+     if (subprocess%has_pol) call subprocess%pol_init(subprocess%pol)
+     call subprocess%tree(psp, m2cc, 0, &
+       & [0._/**/DREALKIND, 0._/**/DREALKIND, 0._/**/DREALKIND, 0._/**/DREALKIND], &
+       & 1, [0], resmunu)
+     res = m2cc(0)
+   end subroutine evaluate_tree
+ 
+ 
+   subroutine evaluate_tree_c(id, pp, res) bind(c,name="ol_evaluate_tree")
+     implicit none
+     integer(c_int), value :: id
+     real(c_double), intent(in) :: pp(5*n_external(id))
+     real(c_double), intent(out) :: res
+     integer :: f_id
+     real(DREALKIND) :: f_pp(0:4,n_external(id))
+     real(DREALKIND) :: f_res
+     f_id = id
+     call stop_invalid_id(f_id) ! needed because of reshape
+     if (error > 1) return
+     f_pp = reshape(pp, [5,process_handles(id)%n_particles])
+     call evaluate_tree(f_id, f_pp(0:3,:), f_res)
+     res = f_res
+   end subroutine evaluate_tree_c
+ 
+ 
+   subroutine evaluate_tree_colvect(id, psp, amp, nhel)
+     ! Tree amplitude as colour vectors for each helicity configuration.
+     ! [in] id: process id as set by register_process
+     ! [in] psp: phase space point
+     ! [out] amp: amp(:,h) is the colour vector for helicity configuration h
+     ! [out] nhel: number of non-zero helicity configurations,
+     !       amp(:,nhel+1:) contains no information
+     implicit none
+     integer, intent(in) :: id
+     real(DREALKIND), intent(in) :: psp(:,:)
+     complex(DREALKIND), intent(out) :: amp(:,:)
+     integer, intent(out) :: nhel
+     real(DREALKIND) :: res
+     call evaluate_tree(id, psp, res) ! fill colour vector cache
+     call process_handles(id)%tree_colvect(amp, nhel)
+   end subroutine evaluate_tree_colvect
+ 
+ 
+   subroutine evaluate_tree_colvect_c(id, pp, amp, nhel) bind(c,name="ol_evaluate_tree_colvect")
+     implicit none
+     integer(c_int), value :: id
+     real(c_double), intent(in) :: pp(5*n_external(id))
+     real(c_double), intent(out) :: amp(2*get_tree_colbasis_dim(id),get_nhel(id))
+     integer(c_int), intent(out) :: nhel
+     real(c_double) :: res
+     complex(DREALKIND) :: f_amp(get_tree_colbasis_dim(id),get_nhel(id))
+     integer :: f_nhel, k, h
+     call evaluate_tree_c(id, pp, res) ! fill colour vector cache
+     call process_handles(int(id))%tree_colvect(f_amp, f_nhel)
+     do h = 1, f_nhel
+       do k = 1, size(f_amp,1)
+         amp(2*k-1,h) = real(f_amp(k,h))
+         amp(2*k,h) = aimag(f_amp(k,h))
+       end do
+     end do
+     nhel = f_nhel
+   end subroutine evaluate_tree_colvect_c
+ 
+ 
+   subroutine evaluate_tree_colvect2(id, psp, m2arr)
+     ! Helicity summed squared tree colour vector.
+     ! Apart from the missing colour factor these are the squared matrix elements
+     ! for each colour flow.
+     ! [in] id: process id as set by register_process
+     ! [in] psp: phase space point
+     ! [out] m2arr: array of squared matrix elements per colour flow
+     implicit none
+     integer, intent(in) :: id
+     real(DREALKIND), intent(in) :: psp(:,:)
+     real(DREALKIND), intent(out) :: m2arr(:)
+     integer :: nhel
+     real(DREALKIND) :: res
+     complex(DREALKIND) :: amp(get_tree_colbasis_dim(id),get_nhel(id))
+     call evaluate_tree(id, psp, res) ! fill colour vector cache
+     call process_handles(id)%tree_colvect(amp, nhel)
+     m2arr = sum(real(amp(:,1:nhel)*conjg(amp(:,1:nhel))), 2)
+   end subroutine evaluate_tree_colvect2
+ 
+ 
+   subroutine evaluate_tree_colvect2_c(id, pp, m2arr) bind(c,name="ol_evaluate_tree_colvect2")
+     implicit none
+     integer(c_int), value :: id
+     real(c_double), intent(in) :: pp(5*n_external(id))
+     real(c_double), intent(out) :: m2arr(get_tree_colbasis_dim(id))
+     integer :: nhel
+     real(c_double) :: res
+     complex(DREALKIND) :: amp(get_tree_colbasis_dim(id),get_nhel(id))
+     call evaluate_tree_c(id, pp, res) ! fill colour vector cache
+     call process_handles(int(id))%tree_colvect(amp, nhel)
+     m2arr = sum(real(amp(:,1:nhel)*conjg(amp(:,1:nhel))), 2)
+   end subroutine evaluate_tree_colvect2_c
+ 
+ 
+   subroutine evaluate_cc(id, psp, tree, cc, ewcc)
+    ! Independent color correlated tree matrix elements.
+    ! [in] id: process id as set by register_process
+    ! [in] psp: phase space point
+    ! [out] tree: Born matrix element
+    ! [out] cc(n_external*(n_external-1)/2): array with the indepenent color correlated
+    !       tree amplitudes C_ij = <M|T_iT_j|M>
+    !       cc(i+j(j-1)/2+1) = C_ij with 0 <= i < j <= n_external-1
+    ! [out] ewcc: charge correlation for EW i-operator
+     use ol_generic, only: to_string
+     implicit none
+     integer, intent(in) :: id
+     real(DREALKIND), intent(in) :: psp(:,:)
+     real(DREALKIND), intent(out) :: tree, cc(:), ewcc
+     type(process_handle) :: subprocess
+     real(DREALKIND) :: m2cc(0:n_external(id)*(n_external(id)+1)/2+1) ! keep +1 for compatibility
+     real(DREALKIND) :: resmunu(4,4)
+     integer  :: n_cc, i, j
+     call stop_invalid_id(id)
+     if (error > 1) return
+     subprocess = process_handles(id)
+     if (.not. btest(subprocess%content, 0)) then
+       call ol_fatal('evaluate: cc routine not available for process ' // trim(to_string(id)))
+       return
+     end if
+     n_scatt = subprocess%n_in
+     call subprocess%set_permutation(subprocess%permutation)
+     if (subprocess%has_pol) call subprocess%pol_init(subprocess%pol)
+     n_cc = subprocess%n_particles*(subprocess%n_particles+1)/2
+     call tree_parameters_flush()
+     call subprocess%tree(psp, m2cc, 0, &
+       & [0._/**/DREALKIND, 0._/**/DREALKIND, 0._/**/DREALKIND, 0._/**/DREALKIND], &
+       & n_cc, [(i, i = 0, n_cc)], resmunu)
+     tree = m2cc(0)
+     ewcc = m2cc(n_cc+1)
+     do j = 1, subprocess%n_particles - 1
+       do i = 0, j - 1
+         cc(i+j*(j-1)/2+1) = m2cc((j+1)*j/2+i+1)
+       end do
+     end do
+   end subroutine evaluate_cc
+ 
+ 
+   subroutine evaluate_cc_c(id, pp, tree, cc, ewcc) bind(c,name="ol_evaluate_cc")
+     implicit none
+     integer(c_int), value :: id
+     real(c_double), intent(in) :: pp(5*n_external(id))
+     real(c_double), intent(out) :: tree, cc(rval_size(n_external(id),2)), ewcc
+     integer :: f_id
+     real(DREALKIND) :: f_pp(0:4,n_external(id))
+     real(DREALKIND) :: f_tree, f_cc(rval_size(n_external(id),2)), f_ewcc
+     f_id = id
+     call stop_invalid_id(f_id) ! needed because of reshape
+     if (error > 1) return
+     f_pp = reshape(pp, [5,process_handles(id)%n_particles])
+     call evaluate_cc(f_id, f_pp(0:3,:), f_tree, f_cc, f_ewcc)
+     tree = f_tree
+     cc = f_cc
+     ewcc = f_ewcc
+   end subroutine evaluate_cc_c
+ 
+ 
+   subroutine evaluate_ccmatrix(id, psp, tree, ccij, ewcc)
+    ! Color correlated tree matrix elements.
+    ! [in] id: process id as set by register_process
+    ! [in] psp: phase space point
+    ! [out] tree: squared born matrix element
+    ! [out] cc(n_external:n_external): array with the color correlated
+    !       tree amplitudes C_ij = <M|T_iT_j|M>
+    !       cc(i,j) = C_ij with i,j = 1 <= n_external
+    ! [out] ewcc: charge correlation for EW i-operator
+     use ol_generic, only: to_string
+     implicit none
+     integer, intent(in) :: id
+     real(DREALKIND), intent(in) :: psp(:,:)
+     real(DREALKIND), intent(out) :: tree, ccij(:,:), ewcc
+     type(process_handle) :: subprocess
+     real(DREALKIND) :: m2cc(0:n_external(id)*(n_external(id)+1)/2+1)
+     integer  :: n_cc, i, j
+     real(DREALKIND) :: resmunu(4,4)
+     call stop_invalid_id(id)
+     if (error > 1) return
+     subprocess = process_handles(id)
+     if (.not. btest(subprocess%content, 0)) then
+       call ol_fatal('evaluate: cc routine not available for process ' // trim(to_string(id)))
+       return
+     end if
+     n_scatt = subprocess%n_in
+     call subprocess%set_permutation(subprocess%permutation)
+     if (subprocess%has_pol) call subprocess%pol_init(subprocess%pol)
+     n_cc = subprocess%n_particles*(subprocess%n_particles+1)/2+1
+     call tree_parameters_flush()
+     call subprocess%tree(psp, m2cc, 0, &
+       & [0._/**/DREALKIND, 0._/**/DREALKIND, 0._/**/DREALKIND, 0._/**/DREALKIND], &
+       & n_cc, [(i, i = 0, n_cc)], resmunu)
+     do i = 1, subprocess%n_particles
+       do j = 1, i
+         ccij(i,j) = m2cc(i*(i-1)/2+j)
+         if (i /= j) ccij(j,i) = ccij(i,j)
+       end do
+     end do
+     tree = m2cc(0)
+     ewcc = m2cc(n_cc+1)
+   end subroutine evaluate_ccmatrix
+ 
+ 
+   subroutine evaluate_ccmatrix_c(id, pp, tree, ccij, ewcc) bind(c,name="ol_evaluate_ccmatrix")
+     implicit none
+     integer(c_int), value :: id
+     real(c_double), intent(in) :: pp(5*n_external(id))
+     real(c_double), intent(out) :: tree, ccij(n_external(id)*n_external(id)), ewcc
+     integer :: f_id
+     real(DREALKIND) :: f_pp(0:4,n_external(id))
+     real(DREALKIND) :: f_tree, f_ccij(n_external(id),n_external(id)), f_ewcc
+     f_id = id
+     call stop_invalid_id(f_id) ! needed because of reshape
+     if (error > 1) return
+     f_pp = reshape(pp, [5,process_handles(id)%n_particles])
+     call evaluate_ccmatrix(f_id, f_pp(0:3,:), f_tree, f_ccij, f_ewcc)
+     tree = f_tree
+     ccij = reshape(f_ccij,(/n_external(id)*n_external(id)/))
+     ewcc = f_ewcc
+   end subroutine evaluate_ccmatrix_c
+ 
+ 
+   subroutine evaluate_sc(id, psp, emitter, polvect, res)
+     ! Spin correlated matrix elements.
+     ! [in] id: process id as set by register_process
+     ! [in] psp: phase space point
+     ! [in] int emitter: emitter
+     ! [in] polvect: polarisation vector
+     ! [out] res(n_external): array with results for each spectator j,
+     !       res(j) = 1/mom^2 * <emitter,mu|mom^mu cc_ij mom^nu|j,nu>
+     use ol_generic, only: to_string
+     implicit none
+     integer, intent(in) :: id, emitter
+     real(DREALKIND), intent(in) :: psp(:,:), polvect(4)
+     real(DREALKIND), intent(out) :: res(:)
+     type(process_handle) :: subprocess
+     integer :: j, extcombs(n_external(id)), nextcombs
+     real(DREALKIND) :: m2sc(0:n_external(id)*(n_external(id)+1)/2+1)
+     real(DREALKIND) :: resmunu(4,4)
+     call stop_invalid_id(id)
+     if (error > 1) return
+     subprocess = process_handles(id)
+     if (.not. btest(subprocess%content, 0)) then
+       call ol_fatal('evaluate: sc routine not available for process ' // trim(to_string(id)))
+       return
+     end if
+     if (subprocess%extid(emitter) == 21) then
+       do j = 1, subprocess%n_particles
+         if (j <= emitter) then
+           extcombs(j) = emitter*(emitter-1)/2 + j
+         else
+           extcombs(j) = j*(j-1)/2 + emitter
+         end if
+       end do
+       nextcombs = subprocess%n_particles
+     else if (subprocess%extid(emitter) == 22) then    ! no color insertions for photon emitter
+       extcombs = 0
+       nextcombs = 1
+     else
+       res = 0
+       return
+     end if
+     n_scatt = subprocess%n_in
+     call tree_parameters_flush()
+     call subprocess%set_permutation(subprocess%permutation)
+     if (subprocess%has_pol) call subprocess%pol_init(subprocess%pol)
+     call subprocess%tree(psp, m2sc, emitter, polvect, nextcombs, extcombs, resmunu)
+     do j = 1, subprocess%n_particles
+       res(j) = m2sc(extcombs(j))
+     end do
+   end subroutine evaluate_sc
+ 
+ 
+   subroutine evaluate_sc_c(id, pp, emitter, polvect, res) bind(c,name="ol_evaluate_sc")
+     implicit none
+     integer(c_int), value :: id, emitter
+     real(c_double), intent(in) :: pp(5*n_external(id)), polvect(4)
+     real(c_double), intent(out) :: res(n_external(id))
+     integer :: f_id, f_emitter
+     real(DREALKIND) :: f_pp(0:4,n_external(id)), f_polvect(4)
+     real(DREALKIND) :: f_res(n_external(id))
+     f_id = id
+     call stop_invalid_id(f_id) ! needed because of reshape
+     if (error > 1) return
+     f_pp = reshape(pp, [5,process_handles(id)%n_particles])
+     f_emitter = emitter
+     f_polvect = polvect
+     call evaluate_sc(f_id, f_pp(0:3,:), f_emitter, f_polvect, f_res)
+     res = f_res
+   end subroutine evaluate_sc_c
+ 
+ 
+   subroutine evaluate_scpowheg(id, psp, emitter, res, resmunu)
+    ! Spin correlated tree matrix elements in POWHEG convention
+    ! [in] id: process id as set by register_process
+    ! [in] psp: phase space point
+    ! [out] res: squared born matrix element
+    ! [out] res(4:4): array with the color correlated born matrix element B^(mu,nu)
+    ! B^(mu,nu) = sum_l,k M(l)M(k) epsilon_l^mu* epsilon_k^nu
+     use ol_generic, only: to_string
+     implicit none
+     integer, intent(in) :: id, emitter
+     real(DREALKIND), intent(in) :: psp(:,:)
+     real(DREALKIND), intent(out) :: res, resmunu(4,4)
+     type(process_handle) :: subprocess
+     real(DREALKIND) :: m2cc(0:n_external(id)*(n_external(id)+1)/2+1)
+     call stop_invalid_id(id)
+     if (error > 1) return
+     subprocess = process_handles(id)
+     if (.not. btest(subprocess%content, 0)) then
+       call ol_fatal('evaluate: scpowheg routine not available for process ' // trim(to_string(id)))
+       return
+     end if
+     n_scatt = subprocess%n_in
+     call subprocess%set_permutation(subprocess%permutation)
+     if (subprocess%has_pol) call subprocess%pol_init(subprocess%pol)
+     call tree_parameters_flush()
+     call subprocess%tree(psp, m2cc, -emitter, &
+       & [0._/**/DREALKIND, 0._/**/DREALKIND, 0._/**/DREALKIND, 0._/**/DREALKIND], &
+       &  1, [0], resmunu)
+     res = m2cc(0)
+   end subroutine evaluate_scpowheg
+ 
+ 
+   subroutine evaluate_scpowheg_c(id, pp, emitter, res, resmunu) bind(c,name="ol_evaluate_scpowheg")
+     implicit none
+     integer(c_int), value :: id, emitter
+     real(c_double), intent(in) :: pp(5*n_external(id))
+     real(c_double), intent(out) :: res, resmunu(16)
+     integer :: f_id, f_emitter
+     real(DREALKIND) :: f_pp(0:4,n_external(id))
+     real(DREALKIND) :: f_res, f_resmunu(4,4)
+     f_id = id
+     call stop_invalid_id(f_id) ! needed because of reshape
+     if (error > 1) return
+     f_pp = reshape(pp, [5,process_handles(id)%n_particles])
+     f_emitter = emitter
+     call evaluate_scpowheg(f_id, f_pp(0:3,:), f_emitter, f_res, f_resmunu)
+     res = f_res
+     resmunu = reshape(f_resmunu,(/4*4/))
+   end subroutine evaluate_scpowheg_c
+ 
+ 
+   subroutine evaluate_full(id, psp, m2l0, m2l1, ir1, m2l2, ir2, acc)
+     use ol_stability
+     use ol_generic, only: to_string
+     use ol_parameters_decl_/**/DREALKIND, only: add_associated_ew
+     use ol_parameters_decl_/**/DREALKIND, only: rMZ
+     use ol_loop_parameters_decl_/**/DREALKIND, only: IR_is_on
+     implicit none
+     integer, intent(in) :: id
+     real(DREALKIND), intent(in) :: psp(:,:)
+     real(DREALKIND), intent(out) :: m2l0, m2l1(0:2), ir1(0:2), m2l2(0:4), ir2(0:4)
+     real(DREALKIND), intent(out) :: acc
+     real(DREALKIND) :: m2l0ew, m2l1ew(0:2), ir1ew(0:2), m2l2ew(0:4), ir2ew(0:4)
+     integer :: IR_is_on_bak
+     type(process_handle)  :: subprocess, subprocessew
+     call stop_invalid_id(id)
+     if (error > 1) return
+     subprocess = process_handles(id)
+     if (.not. btest(subprocess%content, 1)) then
+       call ol_fatal('evaluate: loop routine not available for process ' // trim(to_string(id)))
+       return
+     end if
+     n_scatt = subprocess%n_in
+     call subprocess%set_permutation(subprocess%permutation)
+     if (subprocess%has_pol) call subprocess%pol_init(subprocess%pol)
+     call parameters_flush()
+     call subprocess%loop(psp, m2l0, m2l1, ir1, m2l2, ir2)
+     acc = last_relative_deviation
+     ! add associated one-loop ew
+     if (add_associated_ew == 1 .and. subprocess%associated_ew > 0) then
+       subprocessew = process_handles(subprocess%associated_ew)
+       if (.not. btest(subprocessew%content, 1)) then
+         call ol_fatal('evaluate: loop routine not available for associated process ' // trim(to_string(subprocess%associated_ew)))
+         return
+       end if
+       n_scatt = subprocessew%n_in
+       call subprocessew%set_permutation(subprocessew%permutation)
+       IR_is_on_bak = IR_is_on
+       IR_is_on = 2
+       call set_parameter("ew_renorm", 1)
+       if (subprocessew%has_pol) call subprocessew%pol_init(subprocessew%pol)
+       call parameters_flush()
+       call subprocessew%loop(psp, m2l0ew, m2l1ew, ir1ew, m2l2ew, ir2ew)
+       IR_is_on = IR_is_on_bak
+       m2l1 = m2l1 + m2l1ew
+       acc = max(acc, last_relative_deviation)
+       call set_parameter("ew_renorm", 0)
+     else if (add_associated_ew == 1 .and. subprocess%associated_ew <= 0) then
+       call ol_error("evaluate_full: associated EW library not loaded -> only QCD used.")
+     end if
+     ! Return I-Operator as vamp (for debug)
+     if (IR_is_on == 3) then
+       m2l1 = ir1
+     end if
+     call ol_msg(5,"evaluate_full: " // trim(to_string(m2l0)) // " " // trim(to_string(m2l1(0))))
+   end subroutine evaluate_full
+ 
+ 
+   subroutine evaluate_full_c(id, pp, m2l0, m2l1, ir1, m2l2, ir2, acc) bind(c,name="ol_evaluate_full")
+     implicit none
+     integer(c_int), value :: id
+     real(c_double), intent(in) :: pp(5*n_external(id))
+     real(c_double), intent(out) :: m2l0, m2l1(0:2), ir1(0:2), m2l2(0:4), ir2(0:4), acc
+     integer :: f_id
+     real(DREALKIND) :: f_pp(0:4,n_external(id))
+     real(DREALKIND) :: f_m2l0, f_m2l1(0:2), f_ir1(0:2), f_m2l2(0:4), f_ir2(0:4)
+     real(DREALKIND) :: f_acc
+     f_id = id
+     call stop_invalid_id(f_id) ! needed because of reshape
+     if (error > 1) return
+     f_pp = reshape(pp, [5,process_handles(id)%n_particles])
+     call evaluate_full(f_id, f_pp(0:3,:), f_m2l0, f_m2l1, f_ir1, f_m2l2, f_ir2, f_acc)
+     m2l0 = f_m2l0
+     m2l1 = f_m2l1
+     ir1  = f_ir1
+     m2l2 = f_m2l2
+     ir2  = f_ir2
+     acc  = f_acc
+   end subroutine evaluate_full_c
+ 
+ 
+   subroutine evaluate_loop(id, psp, m2l0, m2l1, acc)
+     implicit none
+     integer, intent(in)  :: id
+     real(DREALKIND), intent(in)  :: psp(:,:)
+     real(DREALKIND), intent(out) :: m2l0, m2l1(0:2)
+     real(DREALKIND), intent(out) :: acc
+     real(DREALKIND) :: ir1(0:2), m2l2(0:4), ir2(0:4)
+     call evaluate_full(id, psp, m2l0, m2l1, ir1, m2l2, ir2, acc)
+   end subroutine evaluate_loop
+ 
+ 
+   subroutine evaluate_loop_c(id, pp, m2l0, m2l1, acc) bind(c,name="ol_evaluate_loop")
+     implicit none
+     integer(c_int), value :: id
+     real(c_double), intent(in) :: pp(5*n_external(id))
+     real(c_double), intent(out) :: m2l0, m2l1(0:2), acc
+     integer :: f_id
+     real(DREALKIND) :: f_pp(0:4,n_external(id))
+     real(DREALKIND) :: f_m2l0, f_m2l1(0:2)
+     real(DREALKIND) :: f_acc
+     f_id = id
+     call stop_invalid_id(f_id) ! needed because of reshape
+     if (error > 1) return
+     f_pp = reshape(pp, [5,process_handles(id)%n_particles])
+     call evaluate_loop(f_id, f_pp(0:3,:), f_m2l0, f_m2l1, f_acc)
+     m2l0 = f_m2l0
+     m2l1 = f_m2l1
+     acc  = f_acc
+   end subroutine evaluate_loop_c
+ 
+ 
+   subroutine evaluate_loop2(id, psp, res, acc)
+     use ol_generic, only: to_string
+     implicit none
+     integer, intent(in)  :: id
+     real(DREALKIND), intent(in)  :: psp(:,:)
+     real(DREALKIND), intent(out) :: res
+     real(DREALKIND), intent(out) :: acc
+     real(DREALKIND) :: m2l0, m2l1(0:2), ir1(0:2), m2l2(0:4), ir2(0:4)
+     if (.not. btest(process_handles(id)%content, 2)) then
+       call ol_fatal('evaluate: loop^2 routine not available for process ' // trim(to_string(id)))
+       return
+     end if
+     call evaluate_full(id, psp, m2l0, m2l1, ir1, m2l2, ir2, acc)
+     res = m2l2(0)
+   end subroutine evaluate_loop2
+ 
+ 
+   subroutine evaluate_loop2_c(id, pp, res, acc) bind(c,name="ol_evaluate_loop2")
+     implicit none
+     integer(c_int), value :: id
+     real(c_double), intent(in) :: pp(5*n_external(id))
+     real(c_double), intent(out) :: res, acc
+     integer :: f_id
+     real(DREALKIND) :: f_pp(0:4,n_external(id))
+     real(DREALKIND) :: f_res, f_acc
+     f_id = id
+     call stop_invalid_id(f_id) ! needed because of reshape
+     if (error > 1) return
+     f_pp = reshape(pp, [5,process_handles(id)%n_particles])
+     call evaluate_loop2(f_id, f_pp(0:3,:), f_res, f_acc)
+     res = f_res
+     acc  = f_acc
+   end subroutine evaluate_loop2_c
+ 
+ 
+   subroutine evaluate_ct(id, psp, m2l0, m2ct)
+     use ol_parameters_decl_/**/DREALKIND, only: add_associated_ew
+     use ol_parameters_decl_/**/DREALKIND, only: rMZ
+     use ol_stability
+     use ol_generic, only: to_string
+     implicit none
+     integer, intent(in)  :: id
+     real(DREALKIND), intent(in)  :: psp(:,:)
+     real(DREALKIND), intent(out) :: m2l0, m2ct
+     real(DREALKIND) :: m2l0ew, m2ctew
+     type(process_handle)  :: subprocess, subprocessew
+     call stop_invalid_id(id)
+     if (error > 1) return
+     subprocess = process_handles(id)
+     if (.not. btest(subprocess%content, 1)) then
+       call ol_fatal('evaluate: ct routine not available for process ' // trim(to_string(id)))
+       return
+     end if
+     n_scatt = subprocess%n_in
+     call subprocess%set_permutation(subprocess%permutation)
+     if (subprocess%has_pol) call subprocess%pol_init(subprocess%pol)
+     call parameters_flush()
+     call subprocess%ct(psp, m2l0, m2ct)
+     if (add_associated_ew == 1 .and. subprocess%associated_ew > 0) then
+       subprocessew = process_handles(subprocess%associated_ew)
+       if (.not. btest(subprocessew%content, 1)) then
+         call ol_fatal('evaluate: loop routine not available for associated process ' // trim(to_string(subprocess%associated_ew)))
+         return
+       end if
+       n_scatt = subprocess%n_in
+       call subprocessew%set_permutation(subprocessew%permutation)
+       call set_parameter("mureg", rMZ)
+       call set_parameter("ew_renorm", 1)
+       call parameters_flush()
+       call subprocessew%ct(psp, m2l0ew, m2ctew)
+       m2ct = m2ct + m2ctew
+       call set_parameter("ew_renorm", 0)
+     else if (add_associated_ew == 1 .and. subprocess%associated_ew <= 0) then
+       call ol_error("evaluate_ct: associated EW library not loaded -> only QCD used.")
+     end if
+   end subroutine evaluate_ct
+ 
+ 
+   subroutine evaluate_ct_c(id, pp, m2l0, m2ct) bind(c,name="ol_evaluate_ct")
+     implicit none
+     integer(c_int), value :: id
+     real(c_double), intent(in) :: pp(5*n_external(id))
+     real(c_double), intent(out) :: m2l0, m2ct
+     integer :: f_id
+     real(DREALKIND) :: f_pp(0:4,n_external(id))
+     real(DREALKIND) :: f_m2l0, f_m2ct
+     f_id = id
+     call stop_invalid_id(f_id) ! needed because of reshape
+     if (error > 1) return
+     f_pp = reshape(pp, [5,process_handles(id)%n_particles])
+     call evaluate_ct(f_id, f_pp(0:3,:), f_m2l0, f_m2ct)
+     m2l0 = f_m2l0
+     m2ct = f_m2ct
+   end subroutine evaluate_ct_c
+ 
+ 
+   subroutine evaluate_pt(id, psp, m2l0, m2pt, m2l1)
+     use ol_stability
+     use ol_generic, only: to_string
+     implicit none
+     integer, intent(in) :: id
+     real(DREALKIND), intent(in)  :: psp(:,:)
+     real(DREALKIND), intent(out) :: m2l0, m2pt, m2l1
+     type(process_handle)  :: subprocess
+     call stop_invalid_id(id)
+     if (error > 1) return
+     subprocess = process_handles(id)
+     if (.not. btest(subprocess%content, 3)) then
+       call ol_fatal('evaluate: pt routine not available for process ' // trim(to_string(id)))
+       return
+     end if
+     n_scatt = subprocess%n_in
+     call subprocess%set_permutation(subprocess%permutation)
+     call parameters_flush()
+     call subprocess%pt(psp, m2l0, m2pt, m2l1)
+   end subroutine evaluate_pt
+ 
+ 
+   subroutine evaluate_pt_c(id, pp, m2l0, m2pt, m2l1) bind(c,name="ol_evaluate_pt")
+     implicit none
+     integer(c_int), value :: id
+     real(c_double), intent(in) :: pp(5*n_external(id))
+     real(c_double), intent(out) :: m2l0, m2pt, m2l1
+     integer :: f_id
+     real(DREALKIND) :: f_pp(0:4,n_external(id))
+     real(DREALKIND) :: f_m2l0, f_m2pt, f_m2l1
+     f_id = id
+     call stop_invalid_id(f_id) ! needed because of reshape
+     if (error > 1) return
+     f_pp = reshape(pp, [5,process_handles(id)%n_particles])
+     call evaluate_pt(f_id, f_pp(0:3,:), f_m2l0, f_m2pt, f_m2l1)
+     m2l0 = f_m2l0
+     m2pt = f_m2pt
+     m2l1 = f_m2l1
+   end subroutine evaluate_pt_c
+ 
+ 
+ end module openloops
diff -r -Z --no-dereference -rcN --no-dereference OpenLoops.orig/lib_src/openloops/src/parameters.F90 OpenLoops/lib_src/openloops/src/parameters.F90
*** OpenLoops.orig/lib_src/openloops/src/parameters.F90	2019-02-16 22:37:21.255945760 +0000
--- OpenLoops/lib_src/openloops/src/parameters.F90	2019-02-16 21:22:55.689731726 +0000
***************
*** 166,171 ****
--- 166,175 ----
    character(len=max_parameter_length) :: allowed_libs = ""
    character(len=max_parameter_length) :: approximation = ""
    character(len=max_parameter_length) :: model = "sm"
+   integer, save :: mod1hsm = 0     ! NK: 0 = SM, 1-8 = 1HSM benchmark points
+   integer, save :: higgsprop = 0   ! NK: for 1HSM: 0=h1+h2, 1=h1, 2=h2, 3=interference between h1 and h2
+   integer, save :: ww_sbi = 0      ! NK: 0 = cont background only (B), 1 = SBI  
+   integer, save :: ttinterf = 0    ! NK: 0 = default, 1 = call evaluate_loop() in evaluate_tree()
    character(len=max_parameter_length) :: shopping_list = "OL_shopping.m"
    logical, save :: write_shopping_list = .false.
    logical, save :: write_params_at_start = .false.
diff -r -Z --no-dereference -rcN --no-dereference OpenLoops.orig/lib_src/openloops/src/parameters.F90.orig OpenLoops/lib_src/openloops/src/parameters.F90.orig
*** OpenLoops.orig/lib_src/openloops/src/parameters.F90.orig	1970-01-01 01:00:00.000000000 +0100
--- OpenLoops/lib_src/openloops/src/parameters.F90.orig	2019-02-16 21:22:55.690731790 +0000
***************
*** 0 ****
--- 1,823 ----
+ 
+ ! Copyright 2014 Fabio Cascioli, Jonas Lindert, Philipp Maierhoefer, Stefano Pozzorini
+ !
+ ! This file is part of OpenLoops.
+ !
+ ! OpenLoops is free software: you can redistribute it and/or modify
+ ! it under the terms of the GNU General Public License as published by
+ ! the Free Software Foundation, either version 3 of the License, or
+ ! (at your option) any later version.
+ !
+ ! OpenLoops is distributed in the hope that it will be useful,
+ ! but WITHOUT ANY WARRANTY; without even the implied warranty of
+ ! MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
+ ! GNU General Public License for more details.
+ !
+ ! You should have received a copy of the GNU General Public License
+ ! along with OpenLoops.  If not, see <http://www.gnu.org/licenses/>.
+ 
+ 
+ module ol_data_types_/**/REALKIND
+   use KIND_TYPES, only: REALKIND, intkind1, intkind2
+   type wfun
+     ! four complex components for the wave function
+      complex(REALKIND) :: j(4)
+     ! indicator if left- or right components of of-shell line vanish
+     !                      j= (0,0,0,0) (0,0,j3,j4) (j1,j2,0,0) (j1,j2,j3,j4)
+     integer(intkind1) :: h !    B"00"      B"01"       B"10"        B"11"
+     integer(intkind2) :: e ! helicities of external on-shell lines
+   end type wfun
+ 
+   type polcont
+     complex(REALKIND) :: j
+     integer(intkind2) :: e ! helicities of external on-shell lines
+     integer(intkind2) :: s ! table for final helicity syncronisation
+   end type polcont
+ 
+ #ifdef PRECISION_dp
+   type carray2
+     complex(REALKIND), allocatable :: arr(:,:)
+   end type
+ 
+   type l2lc_rdata
+     integer, allocatable :: r(:,:), c(:,:)
+   end type l2lc_rdata
+ 
+   type l2lc_data
+     type(l2lc_rdata), allocatable :: arr(:)
+   end type l2lc_data
+ 
+   type me_cache
+     real(REALKIND), allocatable :: psp(:,:), me(:)
+   end type me_cache
+ #endif
+ 
+ end module ol_data_types_/**/REALKIND
+ 
+ 
+ 
+ module ol_momenta_decl_/**/REALKIND
+   use KIND_TYPES, only: REALKIND
+   use ol_debug, only: ol_msg
+   implicit none
+   ! Internal momenta for external particles
+   ! Components 1:4 = light cone representation; component 5 = squared momentum
+   complex(REALKIND), allocatable, save :: Q(:,:) ! Q(5,0:2**Nparticle-1)
+   complex(REALKIND), allocatable, save :: QInvariantsMatrix(:,:) ! QInvariantsMatrix(Nparticle,Nparticle)
+   contains
+ 
+   function momenta_nan_check(P)
+     implicit none
+     real(REALKIND), intent(in) :: P(:,:)
+     integer :: momenta_nan_check
+     integer :: i
+     if (all(P == P)) then
+       ! ok
+       momenta_nan_check = 0
+     else
+       ! contains NaN
+       call ol_msg("=== WARNING ===")
+       call ol_msg("corrupted phase space point:")
+       do i = 1, size(P,2)
+         write(*,*) P(:,i)
+       end do
+       momenta_nan_check = 1
+       call ol_msg("===============")
+     end if
+   end function momenta_nan_check
+ 
+ end module ol_momenta_decl_/**/REALKIND
+ 
+ 
+ module ol_external_decl_/**/REALKIND
+   use KIND_TYPES, only: REALKIND
+ !  use ol_global_decl, only: MaxParticles
+   implicit none
+   ! phase space point cache; used to print the ps-point if tensor reduction fails
+   integer,        save :: nParticles = 0 ! set by conv_mom_scatt2in
+   integer, save :: allocatedNpart = 0
+   integer, allocatable, save :: binom2(:)
+   integer, allocatable, save :: crossing(:) ! only used if a reduction error occurs
+   integer, allocatable, save :: inverse_crossing(:) ! set by conv_mom_scatt2in
+   integer, allocatable, save :: gf_array(:)
+   ! lists for each external particle the external momentum
+   ! used for the gauge fixing of the vector polarization. Used in subroutine wf_gf_V.
+   ! A zero entry means that it's not a massless vector particle.
+   integer, allocatable, save :: Ward_array(:) ! select particle "i" for the Ward identity -> Ward_array(i) = 1
+   real(REALKIND), allocatable, save :: P_ex(:,:) ! uncleaned external 2->n-2 momenta, set by conv_mom_scatt2in
+ #ifdef PRECISION_dp
+   ! number of incoming particles for phase space configuation and cleaning
+   integer, save :: n_scatt = 2
+ #endif
+ end module ol_external_decl_/**/REALKIND
+ 
+ 
+ 
+ module ol_pseudotree_/**/REALKIND
+   use KIND_TYPES, only: REALKIND
+   implicit none
+   ! loop momentum in pseudo tree (standard representation)
+   real(REALKIND), save :: pseudotree_momentum(0:3) = [ 314.1592653589793_/**/REALKIND, 271.8281828459045_/**/REALKIND, 100._/**/REALKIND, 57.72156649015328_/**/REALKIND ]
+   ! Wave functions for pseudo tree
+   complex(REALKIND), save :: exloop(4,2) = reshape([ 2.718_/**/REALKIND, 3.141_/**/REALKIND,  0.9159_/**/REALKIND, 1._/**/REALKIND,  &
+                                                1._/**/REALKIND,    0.5772_/**/REALKIND, 1.618_/**/REALKIND,  1.282_/**/REALKIND], [ 4, 2 ])
+ end module ol_pseudotree_/**/REALKIND
+ 
+ 
+ 
+ module ol_tensor_storage_/**/REALKIND
+   use KIND_TYPES, only: REALKIND
+   implicit none
+   complex(REALKIND), allocatable, save :: tensor_stored(:)
+   integer, save :: rank_stored
+   integer, save :: array_length_stored ! length of the array associated with rank_stored
+   integer, save :: tensor_storage_maxrank = -1
+ end module ol_tensor_storage_/**/REALKIND
+ 
+ 
+ 
+ module ol_parameters_decl_/**/REALKIND
+   ! Declarations and initial values for numerical and physical parameters like masses, widths, and couplings.
+   ! Loading the module for the first time initialises the parameters with their default values (given in this module).
+   ! Note that when a value has been changed using parameters_init(val=...) loading the module
+   ! will not reset the value to its default.
+   use KIND_TYPES, only: REALKIND
+   use ol_version, only: splash_todo, welcome_length ! only to expose to init_ui
+ !   use TI_call_interface
+   implicit none
+   ! Counted up by 1 each time parameters_init() is called
+   integer, save :: parameters_status = 0
+ #ifdef PRECISION_dp
+   integer, save :: parameters_verbose = 0
+   integer, parameter :: procname_length = 80
+   character(procname_length) :: current_processname = 'none' ! set by vamp2generic()
+   integer, parameter :: max_parameter_length = 255 ! used for stability_logdir, install_path,
+                                                    ! contract_file, printparameter file
+   integer, parameter :: max_parameter_name_length = 30 ! maximal length of parameter names in init routines
+   ! 0: never, 1: on finish() call, 2: adaptive, 3: always
+   integer, save :: stability_log = 0
+   integer, save :: write_psp = 0 ! write out phase space points from vamp2generic is called
+   integer, save :: ti_monitor = 0 ! 1: write squared matrix element contribution per tensor integral
+                                   ! 2: also write tensor integral call arguments to a file.
+   integer, save :: use_me_cache = 1
+   integer, save :: parameters_changed = 1 ! unchanged: ME for the same psp can be taken from cache
+   character(len=max_parameter_length) :: stability_logdir = "stability_log"
+   character(len=max_parameter_length) :: tmp_dir = "."
+   character(len=max_parameter_length) :: allowed_libs = ""
+   character(len=max_parameter_length) :: approximation = ""
+   character(len=max_parameter_length) :: model = "sm"
+   character(len=max_parameter_length) :: shopping_list = "OL_shopping.m"
+   logical, save :: write_shopping_list = .false.
+   logical, save :: write_params_at_start = .false.
+   logical, save :: stability_logdir_not_created = .true.
+   logical, save :: nosplash = .false.
+   character(16) :: pid_string ! 11 for pid, "-", 4 random characters
+   ! OpenLoops installation path; used to locate info files and process libraries
+   ! character(len=:), allocatable :: install_path ! gfortran 4.7: doesn't work in modules and type (though it does in subroutines)
+   character(len=255) :: &
+     & install_path = OL_INSTALL_PATH
+   ! Mode for check_last_[...] in laststep and tensor integral routine in looproutines
+   integer, save :: l_switch = 1, a_switch = 5, a_switch_rescue = 5, redlib_qp = 5
+   ! switchers for checking Ward identities at tree/loop level
+   integer, save :: Ward_tree = 0
+   integer, save :: Ward_loop = 0
+   ! 0 = full colour, 1 = leading colour
+   integer, save :: LeadingColour = 0
+   ! divide by the symmetry factor of identical outgoing particles
+   integer, save :: out_symmetry_on = 1
+   ! use flavour mappings: 1: quark & lepton mapping, 1: only lepton mapping, 2: only quark mapping
+   integer, save :: flavour_mapping_on = 1
+   ! Running number of the next partonic channel which is initialised (by get_externel_<proc>)
+   ! in the tensor library cache system
+   integer, save :: next_channel_number = 1
+   integer, save :: coli_cache_use = 1
+   ! select alpha_QED input scheme: 0 = on-shell = alpha(0), 1 = G_mu, 2 = alpha(MZ)
+   integer, save :: ew_scheme = 2
+   ! select alpha_QED renormalization scheme: 0 = on-shell = alpha(0), 1 = G_mu, 2 = alpha(MZ)
+   integer, save :: ew_renorm_scheme = 2
+   ! coupling order
+   integer :: coupling_QCD(0:1) = -1
+   integer :: coupling_EW(0:1) = -1
+   integer :: order_ew = -1
+   integer :: order_qcd = -1
+   integer :: CKMORDER = 0
+   ! select tensor library for EW renormalization: 0 = none, 1 = Coli, 3=OneLOop, 7 = DD
+   ! automatically set according to redlib (redlib=1->1,7->7,other->3)
+   integer, save :: ew_renorm_switch = 3
+   integer, save :: do_ew_renorm = 0
+   integer, save :: cms_on = 1
+   ! select only specific polarization of external vector bosons
+   ! 0: both, 1: only transverse, 2: only longitudinal
+   integer, save :: select_pol_V = 0
+   integer :: add_associated_ew = 0
+   ! library loader: check online collection: yes/no
+   logical :: check_collection = .true.
+ #endif
+ 
+   ! Numerical constants
+   real(REALKIND),    parameter :: rONE   = 1
+   real(REALKIND),    parameter :: rZERO  = 0
+   real(REALKIND),    parameter :: rZERO2 = 0
+   real(REALKIND),    parameter :: pi     = acos(-1._/**/REALKIND)
+   real(REALKIND),    parameter :: pi2_6  = (pi**2)/6
+   real(REALKIND),    parameter :: sqrt2  = sqrt(2._/**/REALKIND)
+   real(REALKIND),    parameter :: sqrt05 = sqrt(0.5_/**/REALKIND)
+   complex(REALKIND), parameter :: cONE   = 1
+   complex(REALKIND), parameter :: ZERO   = 0
+   complex(REALKIND), parameter :: ZERO2  = 0
+   complex(REALKIND), parameter :: CI     = (0._/**/REALKIND, 1._/**/REALKIND)
+   complex(REALKIND) :: integralnorm = CI/(16*pi**2)
+   complex(REALKIND) :: countertermnorm = 1._/**/REALKIND/(16._/**/REALKIND*pi**2)
+ 
+   ! scale factor for dimensionful parameters
+   real(REALKIND), save :: scalefactor = 1
+   logical,        save :: reset_scalefactor = .false.
+   integer,        save :: scaling_mode = 1 ! 1: reduction only, 3: everything
+   real(REALKIND), save :: psp_tolerance = 1.e-9
+ 
+   ! Particle masses and widths
+   real(REALKIND), save :: rME_unscaled = 0,                    wME_unscaled = 0 ! electron mass and width
+   real(REALKIND), save :: rMM_unscaled = 0,                    wMM_unscaled = 0 ! muon mass and width
+   real(REALKIND), save :: rML_unscaled = 0,                    wML_unscaled = 0 ! tau mass and width
+   real(REALKIND), save :: rMU_unscaled = 0,                    wMU_unscaled = 0 ! up-quark mass and width
+   real(REALKIND), save :: rMD_unscaled = 0,                    wMD_unscaled = 0 ! down-quark mass and width
+   real(REALKIND), save :: rMS_unscaled = 0,                    wMS_unscaled = 0 ! strange-quark mass and width
+   real(REALKIND), save :: rMC_unscaled = 0,                    wMC_unscaled = 0 ! charm-quark mass and width
+   real(REALKIND), save :: rMB_unscaled = 0._/**/REALKIND,      wMB_unscaled = 0 ! bottom-quark mass and width
+   real(REALKIND), save :: rMT_unscaled = 172._/**/REALKIND,    wMT_unscaled = 0 ! top-quark mass and width
+   real(REALKIND), save :: rYE_unscaled = 0
+   real(REALKIND), save :: rYM_unscaled = 0
+   real(REALKIND), save :: rYL_unscaled = 0
+   real(REALKIND), save :: rYU_unscaled = 0
+   real(REALKIND), save :: rYD_unscaled = 0
+   real(REALKIND), save :: rYS_unscaled = 0
+   real(REALKIND), save :: rYC_unscaled = 0
+   real(REALKIND), save :: rYB_unscaled = 0,                    wYB_unscaled = 0
+   real(REALKIND), save :: rYT_unscaled = 172._/**/REALKIND,    wYT_unscaled = 0
+   real(REALKIND), save :: rMW_unscaled = 80.399_/**/REALKIND,  wMW_unscaled = 0 ! W boson mass LEP PDG 2008/2009 and width
+   real(REALKIND), save :: rMZ_unscaled = 91.1876_/**/REALKIND, wMZ_unscaled = 0 ! Z boson mass LEP PDG 2008/2009 and width
+   real(REALKIND), save :: rMX_unscaled = 0._/**/REALKIND,  wMX_unscaled = 0._/**/REALKIND ! auxiliary field for Z
+   real(REALKIND), save :: rMY_unscaled = 0._/**/REALKIND,  wMY_unscaled = 0.0000_/**/REALKIND ! auxiliary field for W
+   real(REALKIND), save :: rMH_unscaled = 125._/**/REALKIND,    wMH_unscaled = 0 ! higgs boson mass and width
+   real(REALKIND), save :: MREG_unscaled = 1._/**/REALKIND                       ! collinear mass regulator for photon WF CT
+   ! Coupling constants
+   real(REALKIND), save :: alpha_QCD = 0.1258086856923967_/**/REALKIND ! LO MRST
+   real(REALKIND), save :: alpha_QED_MZ = 1/128._/**/REALKIND          ! alpha(MZ) derived from PDG 2014
+   real(REALKIND), save :: alpha_QED_0  = 1/137.035999074_/**/REALKIND  ! alpha(0) from PDG 2014
+   real(REALKIND), save :: alpha_QED
+   real(REALKIND), save :: Gmu_unscaled = 0.0000116637_/**/REALKIND    ! G_mu
+   real(REALKIND), save :: Gmu
+   ! Everything beyond this line is derived from the values given above and initialised by parameters_init().
+   real(REALKIND), save :: rescalefactor = 1.1
+   ! scaled masses, widths and yukawas
+   real(REALKIND), save :: rME, wME, rYE
+   real(REALKIND), save :: rMM, wMM, rYM
+   real(REALKIND), save :: rML, wML, rYL
+   real(REALKIND), save :: rMU, wMU, rYU
+   real(REALKIND), save :: rMD, wMD, rYD
+   real(REALKIND), save :: rMS, wMS, rYS
+   real(REALKIND), save :: rMC, wMC, rYC
+   real(REALKIND), save :: rMB, wMB, rYB, wYB
+   real(REALKIND), save :: rMT, wMT, rYT, wYT
+   real(REALKIND), save :: rMW, wMW
+   real(REALKIND), save :: rMZ, wMZ
+   real(REALKIND), save :: rMH, wMH
+   real(REALKIND), save :: rMX, wMX
+   real(REALKIND), save :: rMY, wMY
+   ! Complex masses, complex and real squared masses
+   complex(REALKIND), save ::  ME,   MM,   ML,   MU,   MD,   MS,   MC,   MB,   MT,   MW,   MZ,   MH,   MX,   MY
+   complex(REALKIND), save ::  ME2,  MM2,  ML2,  MU2,  MD2,  MS2,  MC2,  MB2,  MT2,  MW2,  MZ2,  MH2,  MX2,  MY2
+   complex(REALKIND), save ::  YE,   YM,   YL,   YU,   YD,   YS,   YC,   YB,   YT
+   complex(REALKIND), save ::  YE2,  YM2,  YL2,  YU2,  YD2,  YS2,  YC2,  YB2,  YT2
+   real(REALKIND),    save :: rYE2, rYM2, rYL2, rYU2, rYD2, rYS2, rYC2, rYB2, rYT2
+   real(REALKIND),    save :: rME2, rMM2, rML2, rMU2, rMD2, rMS2, rMC2, rMB2, rMT2, rMW2, rMZ2, rMH2, rMX2, rMY2
+   complex(REALKIND), save :: YC2pair, YB2pair, YT2pair ! pair masses: only non-zero if the SU(2) partner is active
+   ! collinear mass regulator for photon WF CT
+   real(REALKIND),    save :: MREG
+   ! Coupling constants
+   complex(REALKIND), save :: eQED, E2_QED, gQCD, G2_QCD
+   ! Weak mixing angle
+   complex(REALKIND), save :: cw, cw2, cw3, cw4, sw, sw2, sw3 ,sw4, sw6
+   ! Right/left couplings of a Z boson to neutrinos, leptons, up- and down-type quarks
+   complex(REALKIND), save :: gZn(2), gZl(2), gZu(2), gZd(2)
+   ! Right(1)/left(2) couplings for Higgs(H), Chi(X) = Z-Goldstone, Phi(P) = W-Goldstone
+   complex(REALKIND), save :: gH(2)   = [  cONE, cONE ]
+   complex(REALKIND), save :: gX(2)   = [ -cONE, cONE ]
+   complex(REALKIND), save :: gPnl(2) = [  cONE, ZERO ]
+   complex(REALKIND), save :: gPln(2) = [  ZERO, cONE ]
+   complex(REALKIND), save :: gPud(2), gPus(2), gPub(2)
+   complex(REALKIND), save :: gPcd(2), gPcs(2), gPcb(2)
+   complex(REALKIND), save :: gPtd(2), gPts(2), gPtb(2)
+   complex(REALKIND), save :: gPdu(2), gPdc(2), gPdt(2)
+   complex(REALKIND), save :: gPsu(2), gPsc(2), gPst(2)
+   complex(REALKIND), save :: gPbu(2), gPbc(2), gPbt(2)
+   complex(REALKIND) :: gZRH, gZLH
+   ! Vertex scale factors for naive deviations from the Standard Model (changes don't affect CT/R2)
+   real(REALKIND), save :: lambdaHHH = 1, lambdaHWW = 1, lambdaHZZ = 1
+   ! CKM Matrix, default: VCKM = diag(1,1,1)
+   complex(REALKIND), save :: VCKMdu = cONE
+   complex(REALKIND), save :: VCKMsu = ZERO
+   complex(REALKIND), save :: VCKMbu = ZERO
+   complex(REALKIND), save :: VCKMdc = ZERO
+   complex(REALKIND), save :: VCKMsc = cONE
+   complex(REALKIND), save :: VCKMbc = ZERO
+   complex(REALKIND), save :: VCKMdt = ZERO
+   complex(REALKIND), save :: VCKMst = ZERO
+   complex(REALKIND), save :: VCKMbt = cONE
+   ! Coefficients of Higgs FormFactors/Pseudo-Observables
+   ! Cabibbo Angle
+   real(REALKIND), save :: ThetaCabi = 0.2274_/**/REALKIND
+   real(REALKIND), save :: cCabi, sCabi
+   ! Higgs vev
+   real(REALKIND), save :: HPOvev_unscaled  = 246.22_/**/REALKIND
+   real(REALKIND), save :: HPOvev
+   ! Z/W-Pole
+   real(REALKIND), save :: HPOgZeL = -0.2696_/**/REALKIND
+   real(REALKIND), save :: HPOgZeR = 0.2315_/**/REALKIND
+   real(REALKIND), save :: HPOgZmL = -0.269_/**/REALKIND
+   real(REALKIND), save :: HPOgZmR = 0.232_/**/REALKIND
+   real(REALKIND), save :: HPOgZlL = -0.2693_/**/REALKIND
+   real(REALKIND), save :: HPOgZlR = 0.23270_/**/REALKIND
+   real(REALKIND), save :: HPOgZv  = 0.5_/**/REALKIND
+   real(REALKIND), save :: HPOgZuL = 0.3467000_/**/REALKIND
+   real(REALKIND), save :: HPOgZuR = -0.1547000_/**/REALKIND
+   real(REALKIND), save :: HPOgZdL = -0.4243000_/**/REALKIND
+   real(REALKIND), save :: HPOgZdR = 0.07735000_/**/REALKIND
+   real(REALKIND), save :: HPOgWeL = 0.994_/**/REALKIND
+   real(REALKIND), save :: HPOgWmL = 0.991_/**/REALKIND
+   real(REALKIND), save :: HPOgWlL = 1.025_/**/REALKIND
+   real(REALKIND), save :: HPOgWqL = 1._/**/REALKIND
+   ! PO
+   real(REALKIND), save :: HPOkapWW = 1
+   real(REALKIND), save :: HPOkapZZ = 1
+   real(REALKIND), save :: HPOepsWW = 0
+   real(REALKIND), save :: HPOaepsWW = 0
+   real(REALKIND), save :: HPOepsZZ = 0
+   real(REALKIND), save :: HPOaepsZZ = 0
+   real(REALKIND), save :: HPOepsZA = 0
+   real(REALKIND), save :: HPOaepsZA = 0
+   real(REALKIND), save :: HPOepsAA = 0
+   real(REALKIND), save :: HPOaepsAA = 0
+   complex(REALKIND), save :: HPOepsZnn(3,2) = 0
+   complex(REALKIND), save :: HPOepsZll(3,2) = 0
+   complex(REALKIND), save :: HPOepsZdd(3,2) = 0
+   complex(REALKIND), save :: HPOepsZuu(3,2) = 0
+   real(REALKIND), save :: HPOepsWqq(3) = 0
+   real(REALKIND), save :: HPOepsWln(3) = 0
+   real(REALKIND), save :: HPOphiWeL = 0
+   real(REALKIND), save :: HPOphiWmL = 0
+   real(REALKIND), save :: HPOphiWlL = 0
+   real(REALKIND), save :: HPOphiWqL = 0
+   real(REALKIND), save :: HPOcpWeL, HPOspWeL, HPOcpWmL, HPOspWmL, HPOcpWlL, HPOspWlL, HPOcpWqL, HPOspWqL
+   ! 2HDM parameters
+   ! thdm_a ("alpha") is the (h0, H0) mixing angle,
+   ! thdmTB is the ratio of the VEVs of the two Higgs doublets
+   integer, save :: thdm_type = 2 ! 2HDM Type I or Type II
+   real(REALKIND), save :: rMA0_unscaled = 130, wMA0_unscaled = 0 ! pseudoscalar Higgs mass and width
+   real(REALKIND), save :: rMHH_unscaled = 140, wMHH_unscaled = 0 ! heavy higgs mass and width
+   real(REALKIND), save :: rMHp_unscaled = 150, wMHp_unscaled = 0 ! charged Higgs mass and width
+   real(REALKIND), save :: rMA0, wMA0, rMA02
+   real(REALKIND), save :: rMHH, wMHH, rMHH2
+   real(REALKIND), save :: rMHp, wMHp, rMHp2
+   complex(REALKIND), save :: MA0, MA02, MHH, MHH2, MHp, MHp2
+   ! basic parameters: tan(beta), sin(beta-alpha), lambda5
+   real(REALKIND), save :: thdmTB = 1, thdmSBA = 1, thdmL5 = 0
+   real(REALKIND), save :: thdm_a, thdm_b
+   real(REALKIND), save :: thdmCA, thdmSA, thdmCB, thdmSB
+   real(REALKIND), save :: thdmC2A, thdmS2A, thdmC2B, thdmS2B
+   real(REALKIND), save :: thdmCAB, thdmSAB, thdmCBA
+   ! Type I/II dependent couplins
+   real(REALKIND), save :: thdmYuk1, thdmYuk2, thdmYuk3
+   ! Charged Higgs-fermion left/right couplings
+   complex(REALKIND), save :: thdmHpud(2), thdmHpdu(2), thdmHpcs(2), thdmHpsc(2), thdmHptb(2), thdmHpbt(2)
+ 
+ 
+ end module ol_parameters_decl_/**/REALKIND
+ 
+ 
+ 
+ ! **********************************************************************
+ module ol_loop_parameters_decl_/**/REALKIND
+ ! Declarations and initial values for renormalisation constants and parameters of
+ ! dimensional regularisation, dipole subtraction, tensor-integral libraries.
+ ! Loading the module for the first time initialises the parameters with
+ ! their default values (given in this module). Note that when a value has
+ ! been changed using loop_parameters_init(val=...) loading the module will not
+ ! reset the value to its default.
+ ! **********************************************************************
+   use KIND_TYPES, only: REALKIND
+   use iso_fortran_env, only: output_unit
+   use ol_parameters_decl_/**/REALKIND
+   implicit none
+   integer,        save :: loop_parameters_status = 0
+ 
+ #ifdef PRECISION_dp
+   integer,        save :: maxpoint = 6, maxpoint_active = -1
+   integer,        save :: maxrank = 6, maxrank_active = -1
+   integer,        save :: norm_swi = 0     ! switch controlling normalisation of UV/IR poles
+   character(10),  save :: norm_name
+   ! switch on UV counterterms, R2 terms, IR dipoles
+   integer,        save :: SwF = 1 ! factors to multiply diagrams with fermion loops
+   integer,        save :: SwB = 1 ! factors to multiply diagrams with non-fermion loops
+   integer,        save :: DOI = 1 ! factors to multiply double-operator-insertions in HHEFT
+   integer,        save :: CT_is_on = 1 ! switch on/off UV CT contributions
+   integer,        save :: R2_is_on = 1 ! switch on/off R2 contributions
+   integer,        save :: TP_is_on = 1 ! switch on/off tadpole-like contributions
+   integer,        save :: IR_is_on = 1 ! 0 = off, 1 = return poles, 2 = add I operator
+   ! i-operator mode: 1 = QCD, 2 = EM, 3 = QCD+EM, none otherwise;
+   integer,        save :: ioperator_mode = 3
+   integer,        save :: polecheck_is = 0
+ 
+   integer,        save :: stability_mode = 14 ! 11: no trigger, default: 14
+   integer,        save :: deviation_mode = 1  ! deviation measure in vamp scaling based on
+                                               ! (1) k-factor (2) virtual matrix element
+ 
+   real(REALKIND), save :: trigeff_targ = .2_/**/REALKIND   ! target efficiency of K-factor based stability trigger (should not be << 0.1)
+   real(REALKIND), save :: abscorr_unst = 0.01_/**/REALKIND ! relative deviation above which a point is considered "unstable" and
+                                               ! reevaluated in quad precision (if active); also logs the point in 2x modes
+   real(REALKIND), save :: ratcorr_bad = 1     ! relative deviation of two virtual matrix elements above which
+                                               ! an unstable point is considered "bad" and possibly "killed"
+                                               ! (i.e. the finite part of the virtual correcton is set to zero)
+   real(REALKIND), save :: ratcorr_bad_L2 = 10 ! relative deviation of two virtual matrix elements above which
+                                               ! an unstable point is killed in loop induced amplitudes
+ 
+   ! Collier parameters
+   integer,           save :: cll_channels = 50, cll_channels_active = -1 ! number of cache channels
+   real(REALKIND),    save :: C_PV_threshold = 1.e-6 ! threshold precision to activate 3-point alternative reductions
+   real(REALKIND),    save :: D_PV_threshold = 1.e-6 ! threshold precision to activate 4-point alternative reductions
+   integer,           save :: dd_red_mode    = 2     ! PV or alternative 3/4-point reductions
+   integer,           save :: cll_log = 0 ! 1: create Collier log files; 2: precision monitor initmonitoring_cll()
+   integer,           save :: maxcachetrain = 13 ! number of points after which the cache is fully trained
+   ! setaccuracy_cll() arguments
+   real(REALKIND),    save :: cll_pvthr = 1.e-6_/**/REALKIND, cll_accthr = 1.e-4_/**/REALKIND
+   real(REALKIND),    save :: cll_mode3thr = 1.e-8_/**/REALKIND
+   integer,           save :: cll_tenred = 7 ! settenred_cll(): # of legs from which on component reduction is used
+   real(REALKIND),    save :: ti_os_thresh = 1.e-10
+ 
+   integer,           save :: olo_verbose = 0 ! OneLOop verbosity level, 0..4
+   integer,           save :: olo_outunit = output_unit
+   ! CutTools parameters
+   real(REALKIND),    save :: opprootsvalue_unscaled = 1000
+   real(REALKIND),    save :: opprootsvalue
+   real(REALKIND),    save :: opplimitvalue = 0.01_/**/REALKIND
+   real(REALKIND),    save :: oppthrs       = 1.e-6_/**/REALKIND
+   integer,           save :: oppidig       = 0
+   integer,           save :: oppscaloop    = 2
+ 
+   ! Samurai parameters
+   character(4),      save :: set_imeth     = 'diag'
+   integer,           save :: set_isca      = 2
+   integer,           save :: set_verbosity = 0
+   integer,           save :: set_itest     = 0
+ 
+   logical,           save :: samurai_not_init      = .true.
+   logical,           save :: cuttools_not_init     = .true.
+   logical,           save :: coli_not_init         = .true.
+   logical,           save :: dd_not_init           = .true.
+   logical,           save :: dd_qp_not_init        = .true.
+   logical,           save :: tensorlib_not_init    = .true.
+   logical,           save :: tensorlib_qp_not_init = .true.
+ 
+   ! Generic parameters related to tensor reduction
+   integer, save :: tensor_reduction_error = 0
+ 
+   logical, save :: reset_mureg = .true.
+   logical, save :: reset_opp = .true.
+ 
+   integer,        save      :: nc    = 3          ! number of colours
+   integer,        save      :: nf = 6, nf_up = 3, nf_down =3 ! number of quarks (total, up-type, down-type)
+   integer,        save      :: nq_nondecoupl = 0  ! number of quarks which don't decouple above threshold,
+                                                   ! i.e. always contribute to the alpha_s running
+   integer,        save      :: N_lf  = 5          ! number of massless quark flavours
+ ! ifdef PRECISION_dp
+ #endif
+ 
+   real(REALKIND), save      :: ca    = 3          ! adjoint Casimir
+   real(REALKIND), save      :: cf    = 4._/**/REALKIND/3 ! fundamental Casimir
+   real(REALKIND), save      :: tf    = 0.5_/**/REALKIND  ! generator normalisation
+ 
+   real(REALKIND), save      :: polescale   = 1 ! used as pole values in VAMP2chk to determine the true poles
+   real(REALKIND), save      :: de1_UV      = 0 ! numerical value of single UV pole (independent of norm-convention)
+   real(REALKIND), save      :: de1_IR      = 0 ! numerical value of single IR pole (independent of norm-convention)
+   real(REALKIND), save      :: de2_i_IR    = 0 ! numerical value of double IR pole using actual norm-convention
+   real(REALKIND), save      :: de2_i_shift = 0 ! double pole shift defining actual norm convention
+   real(REALKIND), save      :: muren_unscaled = 100    ! renormalisation scale
+   real(REALKIND), save      :: mureg_unscaled = 100    ! regularization scale
+   real(REALKIND), save      :: muren
+   real(REALKIND), save      :: mureg
+   real(REALKIND), save      :: x_UV  = 1       ! rescaling factor for dim-reg scale in UV-divergent quantities
+   real(REALKIND), save      :: x_IR  = 1       ! rescaling factor for dim-reg scale in IR-divergent quantities
+   real(REALKIND), parameter :: kappa = 2/3._/**/REALKIND ! kappa parameter used in dipole subtraction
+   real(REALKIND), save :: muyc_unscaled = 0 ! yukawa renormalization scale for c quark
+   real(REALKIND), save :: muyb_unscaled = 0 ! yukawa renormalization scale for b quark
+   real(REALKIND), save :: muyt_unscaled = 0 ! yukawa renormalization scale for t quark
+   real(REALKIND), save :: muyc
+   real(REALKIND), save :: muyb
+   real(REALKIND), save :: muyt
+ 
+   ! the following derived parameters are initilised by subroutine loop_parameters_init
+   real(REALKIND), save :: de2_0_IR  ! numerical value of double IR pole using LH-accord convention (i=0)
+   real(REALKIND), save :: de2_1_IR  ! numerical value of double IR pole using COLI convention (i=1)
+   real(REALKIND), save :: muren2    ! squared renormalisation scale
+   real(REALKIND), save :: mureg2    ! squared regularization scale
+   real(REALKIND), save :: mu2_UV    ! dim-reg scale for UV-divergent quantities
+   real(REALKIND), save :: mu2_IR    ! dim-reg scale for IR-divergent quantities
+   real(REALKIND), save :: muyc2 ! squared yukawa renormalization scale for c quark
+   real(REALKIND), save :: muyb2 ! squared yukawa renormalization scale for b quark
+   real(REALKIND), save :: muyt2 ! squared yukawa renormalization scale for t quark
+ 
+   ! the following renormalisation constants are initilised by subroutine QCD_renormalisation
+   complex(REALKIND), save :: dZMC     = 0 ! charm-quark mass RC        : MC_bare = MC*(1+dZMC)
+   complex(REALKIND), save :: dZMB     = 0 ! bottom-quark mass RC       : MB_bare = MB*(1+dZMB)
+   complex(REALKIND), save :: dZMT     = 0 ! top-quark mass RC          : MT_bare = MT*(1+dZMT)
+   complex(REALKIND), save :: dZYC     = 0 ! charm-quark yukawa RC      : YC_bare = YC*(1+dZYC)
+   complex(REALKIND), save :: dZYB     = 0 ! bottom-quark yukawa RC     : YB_bare = YB*(1+dZYB)
+   complex(REALKIND), save :: dZYT     = 0 ! top-quark yukawa RC        : YT_bare = YT*(1+dZYT)
+   real(REALKIND),    save :: dZg      = 0 ! gluon-field RC             : G_bare  = (1+dZg/2)*G_ren
+   real(REALKIND),    save :: dZq      = 0 ! massless-quark field RC    : Q_bare  = (1+dZq/2)*Q_ren
+   real(REALKIND),    save :: dZc      = 0 ! charm-quark field RC       : idem
+   real(REALKIND),    save :: dZb      = 0 ! bottom-quark field RC      : idem
+   real(REALKIND),    save :: dZt      = 0 ! top-quark field RC         : idem
+   real(REALKIND),    save :: dgQCD    = 0 ! strong coupling RC         : g_bare  = (1+dgQCD)*g_ren
+   real(REALKIND),    save :: dgQCDym  = 0 ! YM-contribution to delnG
+   real(REALKIND),    save :: dgQCDfer = 0 ! fermionic-contribution to delnG
+ 
+   ! Counter terms for QCD corrections
+   complex(REALKIND), save :: ctqq(2) ! massless quark propagator counter term
+   complex(REALKIND), save :: ctcc(2) ! charm quark propagator counter term
+   complex(REALKIND), save :: ctbb(2) ! bottom quark propagator counter term
+   complex(REALKIND), save :: cttt(2) ! top quark propagator counter term
+   complex(REALKIND), save :: ctGG(3) ! gluon propagator counter term
+   real(REALKIND),    save :: ctGqq   ! massless quark-gluon vertex counter term
+   real(REALKIND),    save :: ctGcc   ! charm quark-gluon vertex counter term (massive or massless c)
+   real(REALKIND),    save :: ctGbb   ! bottom quark-gluon vertex counter term (massive or massless b)
+   real(REALKIND),    save :: ctGtt   ! top quark-gluon vertex counter term
+   real(REALKIND),    save :: ctVVV   ! three gluon vertex counter term
+   real(REALKIND),    save :: ctVVVV  ! four gluon vertex counter term (times 1/2)
+   real(REALKIND),    save :: ctVdt   ! Wdt (massless d) vertex counter term
+   real(REALKIND),    save :: ctVsc   ! Wcs (massless s) vertex counter term
+   real(REALKIND),    save :: ctVst   ! Wts (massless s) vertex counter term
+   real(REALKIND),    save :: ctVbu   ! Wub (massless u) vertex counter term
+   real(REALKIND),    save :: ctVbc   ! Wcb (massive or massless b/c) vertex counter term
+   real(REALKIND),    save :: ctVbt   ! Wtb (massive or massless b) vertex counter term
+   real(REALKIND),    save :: ctVtt   ! Att and Ztt vertex counter term
+   real(REALKIND),    save :: ctVcc   ! Acc and Zcc vertex counter term (massive or massless c)
+   real(REALKIND),    save :: ctVbb   ! Abb and Zbb vertex counter term (massive or massless b)
+   real(REALKIND),    save :: ctVqq   ! Aqq and Zqq (massless q) vertex counter term
+   complex(REALKIND), save :: ctSud(2), ctSus(2), ctSub(2)
+   complex(REALKIND), save :: ctScd(2), ctScs(2), ctScb(2)
+   complex(REALKIND), save :: ctStd(2), ctSts(2), ctStb(2)
+   complex(REALKIND), save :: ctSdu(2), ctSdc(2), ctSdt(2)
+   complex(REALKIND), save :: ctSsu(2), ctSsc(2), ctSst(2)
+   complex(REALKIND), save :: ctSbu(2), ctSbc(2), ctSbt(2)
+   complex(REALKIND), save :: ctSqq
+   complex(REALKIND), save :: ctScc
+   complex(REALKIND), save :: ctSbb
+   complex(REALKIND), save :: ctStt
+ 
+   ! Additional parameters for R2
+   complex(REALKIND), save :: MQ2sum, MQ2sumpairs
+   complex(REALKIND), save :: YQD2sum, YQU2sum
+   complex(REALKIND), save :: YQD2sumpairs, YQU2sumpairs
+ 
+   ! Additional counterterms for R2 QCD
+   complex(REALKIND), save :: ctZGG
+   complex(REALKIND), save :: ctHGG
+   complex(REALKIND), save :: ctAAGG
+   complex(REALKIND), save :: ctAZGG
+   complex(REALKIND), save :: ctZZGG
+   complex(REALKIND), save :: ctWWGG
+   complex(REALKIND), save :: ctHHGG
+   complex(REALKIND), save :: ctHXGG
+   complex(REALKIND), save :: ctXXGG
+   complex(REALKIND), save :: ctPPGG
+   complex(REALKIND), save :: ctAGGG(2)
+   complex(REALKIND), save :: ctZGGG(2)
+   integer,           save :: R2GGGG
+ 
+   ! Counterterms for HEFT
+   real(REALKIND), save :: ctHEFTggh(5)
+   real(REALKIND), save :: ctHEFTgggh
+   real(REALKIND), save :: ctHEFTggggh
+   real(REALKIND), save :: R2HEFTggggh
+   real(REALKIND), save :: R2HEFThqq
+   real(REALKIND), save :: R2HEFTghqq
+ 
+   ! 2HDM
+   complex(REALKIND), save :: thdmctHpsc(2), thdmctHpbt(2), thdmctHpcs(2), thdmctHptb(2)
+   complex(REALKIND), save :: thdmctHGG, thdmctHh0GG, thdmctHHGG, thdmctHHhGG
+   complex(REALKIND), save :: thdmctXA0GG, thdmctHhHhGG, thdmctA0A0GG
+   complex(REALKIND), save :: thdmctPHpGG, thdmctHpHpGG
+ 
+   ! EW_renormalisation renormalisation constants
+   complex(REALKIND), save :: dZMBEW     = 0 ! bottom-quark mass RC       : MB_bare = MB+dZMBEW)
+   complex(REALKIND), save :: dZMTEW     = 0 ! top-quark mass RC          : MT_bare = MT+dZMTEW)
+   complex(REALKIND), save :: dZMLEW     = 0 ! tau-lepton mass RC         : ML_bare = ML+dZMLEW)
+   complex(REALKIND), save :: dZMW2EW    = 0 ! W mass RC                  : MW^2_bare = MW^2+dZMW2EW^2
+   complex(REALKIND), save :: dZMZ2EW    = 0 ! Z mass RC                  : MZ^2_bare = MZ^2+dZMZ2EW^2
+   complex(REALKIND), save :: dZMH2EW    = 0 ! H mass RC                  : MH^2_bare = MH^2+dZMH2EW^2
+   complex(REALKIND), save :: dswEW      = 0 ! sin EW mixing angle RC         : sw_bare = sw + dswEW  i.e. dswEW/swEW = - c^2/s^2 dcwEW/c ; dcEW/c=1/2(dZMW2/MW^2-dZMZ2/MZ^2)
+   complex(REALKIND), save :: dcwEW      = 0 ! cos EW mixing angle RC         : dcwEW/c=1/2(dZMW2/MW^2-dZMZ2/MZ^2) defined for convinience
+ 
+ !   complex(rp), save      :: dZqLEW     = 0 ! L-massless-quark field RC : Q_bare  = (1+1/2*dZqLEW)*Q_ren
+ !   complex(rp), save      :: dZqREW     = 0 ! R-massless-quark field RC : Q_bare  = (1+1/2*dZqREW)*Q_ren
+   complex(REALKIND), save :: dZuLEW     = 0 ! L-massless-u-quark field RC : Q_bare  = (1+1/2*dZuLEW)*Q_ren
+   complex(REALKIND), save :: dZuREW     = 0 ! R-massless-u-quark field RC : Q_bare  = (1+1/2*dZuREW)*Q_ren
+   complex(REALKIND), save :: dZdLEW     = 0 ! L-massless-d-quark field RC : Q_bare  = (1+1/2*dZdLEW)*Q_ren
+   complex(REALKIND), save :: dZdREW     = 0 ! R-massless-d-quark field RC : Q_bare  = (1+1/2*dZdREW)*Q_ren
+   complex(REALKIND), save :: dZbLEW     = 0 ! L-bottom-quark field RC     : idem
+   complex(REALKIND), save :: dZbREW     = 0 ! R-bottom-quark field RC     : idem
+   complex(REALKIND), save :: dZtLEW     = 0 ! L-top-quark field RC        : idem
+   complex(REALKIND), save :: dZtREW     = 0 ! R-top-quark field RC        : idem
+   complex(REALKIND), save :: dZeLEW     = 0 ! L-lepton field RC           : idem
+   complex(REALKIND), save :: dZeREW     = 0 ! R-lepton field RC           : idem
+   complex(REALKIND), save :: dZnLEW     = 0 ! L-neutrino field RC         : idem
+   complex(REALKIND), save :: dZLLEW     = 0 ! L-tau-lepton field RC       : idem
+   complex(REALKIND), save :: dZLREW     = 0 ! R-tau-lepton field RC       : idem
+   complex(REALKIND), save :: dZuLEWcc   = 0 ! L-massless-u-quark field RC : Q_bare  = (1+1/2*dZuLEW)*Q_ren
+   complex(REALKIND), save :: dZuREWcc   = 0 ! R-massless-u-quark field RC : Q_bare  = (1+1/2*dZuREW)*Q_ren
+   complex(REALKIND), save :: dZdLEWcc   = 0 ! L-massless-d-quark field RC : Q_bare  = (1+1/2*dZdLEW)*Q_ren
+   complex(REALKIND), save :: dZdREWcc   = 0 ! R-massless-d-quark field RC : Q_bare  = (1+1/2*dZdREW)*Q_ren
+   complex(REALKIND), save :: dZbLEWcc   = 0 ! L-bottom-quark field RC     : idem
+   complex(REALKIND), save :: dZbREWcc   = 0 ! R-bottom-quark field RC     : idem
+   complex(REALKIND), save :: dZtLEWcc   = 0 ! L-top-quark field RC        : idem
+   complex(REALKIND), save :: dZtREWcc   = 0 ! R-top-quark field RC        : idem
+   complex(REALKIND), save :: dZeLEWcc   = 0 ! L-lepton field RC           : idem
+   complex(REALKIND), save :: dZeREWcc   = 0 ! R-lepton field RC           : idem
+   complex(REALKIND), save :: dZnLEWcc   = 0 ! L-neutrino field RC         : idem
+   complex(REALKIND), save :: dZLLEWcc   = 0 ! L-tau-lepton field RC       : idem
+   complex(REALKIND), save :: dZLREWcc    = 0 ! R-tau-lepton field RC       : idem
+ 
+   complex(REALKIND), save :: dZWEW      = 0 ! W field RC                 : idem
+   complex(REALKIND), save :: dZZZEW     = 0 ! ZZ field RC                : idem
+   complex(REALKIND), save :: dZAZEW     = 0 ! AZ field RC                : idem
+   complex(REALKIND), save :: dZZAEW     = 0 ! AZ field RC                : idem
+   complex(REALKIND), save :: dZAAEW     = 0  ! AA field RC                : idem
+   complex(REALKIND), save :: dZHEW      = 0 ! H field RC                 : idem
+ 
+   complex(REALKIND), save :: dtEW       = 0 ! tadpole-RC                 :
+   complex(REALKIND), save :: dZeQEDEW   = 0 ! EW coupling RC         : e_bare  = (1+dZeEW)*e_ren
+ 
+   ! Counter terms for EW corrections
+   ! VV Vector propagators
+   complex(REALKIND), save :: EWctWW(3)
+   complex(REALKIND), save :: EWctZZ(3)
+   complex(REALKIND), save :: EWctAZ(3)
+   complex(REALKIND), save :: EWctAA(3)
+   ! SS scalar propagators
+   complex(REALKIND), save :: EWctHH(2)
+   complex(REALKIND), save :: EWctXX(2)
+   complex(REALKIND), save :: EWctPP(2)
+   ! SV scalar-vector mixing
+   complex(REALKIND), save :: EWctXA
+   complex(REALKIND), save :: EWctXZ
+   complex(REALKIND), save :: EWctPW
+   ! FF fermionic propagators
+   complex(REALKIND), save :: EWctuu(4)
+   complex(REALKIND), save :: EWctdd(4)
+   complex(REALKIND), save :: EWcttt(4)
+   complex(REALKIND), save :: EWctbb(4)
+   complex(REALKIND), save :: EWctee(4)
+   complex(REALKIND), save :: EWctLL(4)
+   complex(REALKIND), save :: EWctnn(4)
+   !VVVV
+   complex(REALKIND), save :: EWctWWWW(2)
+   complex(REALKIND), save :: EWctWWZZ(2)
+   complex(REALKIND), save :: EWctWWAZ(2)
+   complex(REALKIND), save :: EWctWWAA(2)
+   !VVVV pure R2
+   complex(REALKIND), save :: EWctR2AAAA
+   complex(REALKIND), save :: EWctR2AAAZ
+   complex(REALKIND), save :: EWctR2AAZZ
+   complex(REALKIND), save :: EWctR2AZZZ
+   complex(REALKIND), save :: EWctR2ZZZZ
+   !VVV
+   complex(REALKIND), save :: EWctAWW
+   complex(REALKIND), save :: EWctZWW
+   !SSSS
+   complex(REALKIND), save :: EWctSSSS1
+   complex(REALKIND), save :: EWctSSSS2
+   complex(REALKIND), save :: EWctSSSS3
+   complex(REALKIND), save :: EWctHHHH
+   complex(REALKIND), save :: EWctHHXX
+   complex(REALKIND), save :: EWctHHPP
+   complex(REALKIND), save :: EWctXXXX
+   complex(REALKIND), save :: EWctXXPP
+   complex(REALKIND), save :: EWctPPPP
+   !SSS
+   complex(REALKIND), save :: EWctHHH
+   complex(REALKIND), save :: EWctHXX
+   complex(REALKIND), save :: EWctHPP
+   !VVSS
+   complex(REALKIND), save :: EWctWWXX
+   complex(REALKIND), save :: EWctWWHH
+   complex(REALKIND), save :: EWctWWPP
+   complex(REALKIND), save :: EWctZZPP
+   complex(REALKIND), save :: EWctZAPP
+   complex(REALKIND), save :: EWctAAPP
+   complex(REALKIND), save :: EWctZZHH
+   complex(REALKIND), save :: EWctZZXX
+   complex(REALKIND), save :: EWctZAHH
+   complex(REALKIND), save :: EWctWZPH
+   complex(REALKIND), save :: EWctWAPH
+   complex(REALKIND), save :: EWctWZPX
+   complex(REALKIND), save :: EWctWAPX
+   !VVSS R2
+   complex(REALKIND), save :: EWctAAHH
+   complex(REALKIND), save :: EWctAAXX
+   !VSS
+   complex(REALKIND), save :: EWctAXH
+   complex(REALKIND), save :: EWctZXH
+   complex(REALKIND), save :: EWctAPP
+   complex(REALKIND), save :: EWctZPP
+   complex(REALKIND), save :: EWctWPH
+   complex(REALKIND), save :: EWctWPX
+   !SVV
+   complex(REALKIND), save :: EWctHWW
+   complex(REALKIND), save :: EWctHZZ
+   complex(REALKIND), save :: EWctHZA
+   complex(REALKIND), save :: EWctPWZ
+   complex(REALKIND), save :: EWctPWA
+   ! pure R2 SVV
+   complex(REALKIND), save :: EWctHAA
+   !VFF
+   ! Aff
+   complex(REALKIND), save :: EWctAuu(2)
+   complex(REALKIND), save :: EWctAdd(2)
+   complex(REALKIND), save :: EWctAtt(2)
+   complex(REALKIND), save :: EWctAbb(2)
+   complex(REALKIND), save :: EWctAee(2)
+   complex(REALKIND), save :: EWctALL(2)
+   complex(REALKIND), save :: EWctAnn(2)
+   ! Zff
+   complex(REALKIND), save :: dgZu(2)
+   complex(REALKIND), save :: dgZd(2)
+   complex(REALKIND), save :: dgZl(2)
+   complex(REALKIND), save :: dgZn(2)
+   complex(REALKIND), save :: EWctVuu(2)
+   complex(REALKIND), save :: EWctVdd(2)
+   complex(REALKIND), save :: EWctVtt(2)
+   complex(REALKIND), save :: EWctVbb(2)
+   complex(REALKIND), save :: EWctVee(2)
+   complex(REALKIND), save :: EWctVLL(2)
+   complex(REALKIND), save :: EWctVnn(2)
+   ! Wff
+   complex(REALKIND), save :: EWctVdu
+   complex(REALKIND), save :: EWctVbt
+   complex(REALKIND), save :: EWctVen
+   complex(REALKIND), save :: EWctVLn
+   complex(REALKIND), save :: EWctVud
+   complex(REALKIND), save :: EWctVtb
+   complex(REALKIND), save :: EWctVne
+   complex(REALKIND), save :: EWctVnL
+   ! Gff mixed EW/QCD
+   complex(REALKIND), save ::  EWctGuu(2)
+   complex(REALKIND), save ::  EWctGdd(2)
+   complex(REALKIND), save ::  EWctGtt(2)
+   complex(REALKIND), save ::  EWctGbb(2)
+   !SFF
+   complex(REALKIND), save :: EWctHee(2)
+   complex(REALKIND), save :: EWctHtt(2)
+   complex(REALKIND), save :: EWctHbb(2)
+   complex(REALKIND), save :: EWctHLL(2)
+   complex(REALKIND), save :: EWctXee(2)
+   complex(REALKIND), save :: EWctXtt(2)
+   complex(REALKIND), save :: EWctXbb(2)
+   complex(REALKIND), save :: EWctXLL(2)
+   complex(REALKIND), save :: EWctPud(2)
+   complex(REALKIND), save :: EWctPdu(2)
+   complex(REALKIND), save :: EWctPtb(2)
+   complex(REALKIND), save :: EWctPbt(2)
+   complex(REALKIND), save :: EWctPne(2)
+   complex(REALKIND), save :: EWctPen(2)
+   complex(REALKIND), save :: EWctPnL(2)
+   complex(REALKIND), save :: EWctPLn(2)
+   ! VUU
+   complex(REALKIND), save :: EWctAUWUW
+   complex(REALKIND), save :: EWctZUWUW
+   complex(REALKIND), save :: EWctWUWUZ
+   complex(REALKIND), save :: EWctWUZUW
+   complex(REALKIND), save :: EWctWUWUA
+   complex(REALKIND), save :: EWctWUAUW
+   ! SUU
+   complex(REALKIND), save :: EWctHUZUZ
+   complex(REALKIND), save :: EWctHUWUW
+   complex(REALKIND), save :: EWctXUWUW
+   complex(REALKIND), save :: EWctPUZUW
+   complex(REALKIND), save :: EWctPUWUZ
+   complex(REALKIND), save :: EWctPUWUA
+ 
+   ! Additional parameters for R2 EW
+   complex(REALKIND), save :: sumMQ2
+   complex(REALKIND), save :: sumMQ2Q2
+   complex(REALKIND), save :: sumMQ2QI
+   complex(REALKIND), save :: sumMQ4
+   complex(REALKIND), save :: sumMUD
+   complex(REALKIND), save :: sumMUD2
+   complex(REALKIND), save :: sumMU2
+   complex(REALKIND), save :: sumMD2
+   complex(REALKIND), save :: sumMU4
+   complex(REALKIND), save :: sumMD4
+   complex(REALKIND), save :: sumMQ2QUD
+ 
+ end module ol_loop_parameters_decl_/**/REALKIND
diff -r -Z --no-dereference -rcN --no-dereference OpenLoops.orig/omake.out OpenLoops/omake.out
*** OpenLoops.orig/omake.out	1970-01-01 01:00:00.000000000 +0100
--- OpenLoops/omake.out	2019-02-16 21:22:55.691731853 +0000
***************
*** 0 ****
--- 1,142 ----
+ scons: Reading SConscript files ...
+ cpp --traditional-cpp -P -DUSE_CUTTOOLS -DUSE_RAMBO -DUSE_COLLIER -DUSE_OLCOMMON -DUSE_OPENLOOPS -DUSE_ONELOOP -DKIND_TYPES=kind_types -DDREALKIND=dp -DQREALKIND=qp -DUSE_GFORTRAN -DOL_INSTALL_PATH=\"/home/kauer/without_backup/programs/OpenLoops_1HSM\" -DSING -Dcollierdd -DREALKIND=dp -DUSE_dp -DUSE_qp -DPRECISION_dp lib_src/openloops/src/1HSM.F90 lib_src/openloops/obj/1HSM_dp.f90
+ cpp --traditional-cpp -P -DUSE_CUTTOOLS -DUSE_RAMBO -DUSE_COLLIER -DUSE_OLCOMMON -DUSE_OPENLOOPS -DUSE_ONELOOP -DKIND_TYPES=kind_types -DDREALKIND=dp -DQREALKIND=qp -DUSE_GFORTRAN -DOL_INSTALL_PATH=\"/home/kauer/without_backup/programs/OpenLoops_1HSM\" -DSING -Dcollierdd -DREALKIND=qp -DUSE_dp -DUSE_qp -DPRECISION_qp lib_src/openloops/src/1HSM.F90 lib_src/openloops/obj/1HSM_qp.f90
+ process library: ggh2tt_ls
+ scons: `cpp_ggh2tt' is up to date.
+ process library: gghtt_lt
+ scons: `cpp_gghtt' is up to date.
+ process library: ggww2_ls
+ scons: `cpp_ggww2' is up to date.
+ scons: done reading SConscript files.
+ scons: Building targets ...
+ scons: `olcommon' is up to date.
+ scons: `rambo' is up to date.
+ scons: `oneloop' is up to date.
+ scons: `cuttools' is up to date.
+ scons: `collier' is up to date.
+ gfortran -o lib_src/openloops/obj/1HSM_dp.os -c -O2 -fPIC -Ilib_src/collier/mod -Ilib_src/cuttools/mod -Ilib_src/rambo/mod -Ilib_src/olcommon/mod -Ilib_src/oneloop/mod -Ilib_src/openloops/mod -Jlib_src/openloops/mod lib_src/openloops/obj/1HSM_dp.f90
+ gfortran -o process_obj/ggww2/loop_ggww2_nexnmemxgg_3_qp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggww2/mod -Jprocess_obj/ggww2/mod process_obj/ggww2/loop_ggww2_nexnmemxgg_3_qp.f90
+ gfortran -o lib_src/openloops/obj/parameters_init_dp.os -c -O2 -fPIC -Ilib_src/collier/mod -Ilib_src/cuttools/mod -Ilib_src/rambo/mod -Ilib_src/olcommon/mod -Ilib_src/oneloop/mod -Ilib_src/openloops/mod -Jlib_src/openloops/mod lib_src/openloops/obj/parameters_init_dp.f90
+ gfortran -o process_obj/gghtt/loop_gghtt_nexnmemxbbxgg_1_qp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/loop_gghtt_nexnmemxbbxgg_1_qp.f90
+ gfortran -o process_obj/ggh2tt/loop_ggh2tt_nexnmemxbbxgg_1_qp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggh2tt/mod -Jprocess_obj/ggh2tt/mod process_obj/ggh2tt/loop_ggh2tt_nexnmemxbbxgg_1_qp.f90
+ gfortran -o process_obj/gghtt/loop_gghtt_ttxgg_1_qp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/loop_gghtt_ttxgg_1_qp.f90
+ gfortran -o process_obj/gghtt/loop_gghtt_nexnmemxbbxgg_3_qp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/loop_gghtt_nexnmemxbbxgg_3_qp.f90
+ gfortran -o process_obj/gghtt/loop_gghtt_nexnmemxbbxgg_2_qp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/loop_gghtt_nexnmemxbbxgg_2_qp.f90
+ gfortran -o process_obj/ggh2tt/loop_ggh2tt_ttxgg_1_qp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggh2tt/mod -Jprocess_obj/ggh2tt/mod process_obj/ggh2tt/loop_ggh2tt_ttxgg_1_qp.f90
+ gfortran -o process_obj/gghtt/loop_gghtt_ttxgg_2_qp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/loop_gghtt_ttxgg_2_qp.f90
+ gfortran -o lib_src/openloops/obj/ol_interface.os -c -O2 -fPIC -Ilib_src/collier/mod -Ilib_src/cuttools/mod -Ilib_src/rambo/mod -Ilib_src/olcommon/mod -Ilib_src/oneloop/mod -Ilib_src/openloops/mod -Jlib_src/openloops/mod lib_src/openloops/obj/ol_interface.f90
+ gfortran -o process_obj/gghtt/loop_gghtt_ttxgg_2_dp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/loop_gghtt_ttxgg_2_dp.f90
+ gfortran -o process_obj/gghtt/loop_gghtt_nexnmemxbbxgg_3_dp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/loop_gghtt_nexnmemxbbxgg_3_dp.f90
+ gfortran -o process_obj/ggh2tt/loop_ggh2tt_ttxgg_1_dp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggh2tt/mod -Jprocess_obj/ggh2tt/mod process_obj/ggh2tt/loop_ggh2tt_ttxgg_1_dp.f90
+ gfortran -o process_obj/gghtt/loop_gghtt_nexnmemxbbxgg_1_dp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/loop_gghtt_nexnmemxbbxgg_1_dp.f90
+ gfortran -o process_obj/ggww2/loop_ggww2_nexnmemxgg_3_dp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggww2/mod -Jprocess_obj/ggww2/mod process_obj/ggww2/loop_ggww2_nexnmemxgg_3_dp.f90
+ gfortran -o process_obj/ggww2/loop_ggww2_wwxgg_2_dp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggww2/mod -Jprocess_obj/ggww2/mod process_obj/ggww2/loop_ggww2_wwxgg_2_dp.f90
+ gfortran -o process_obj/ggww2/loop_ggww2_wwxgg_3_dp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggww2/mod -Jprocess_obj/ggww2/mod process_obj/ggww2/loop_ggww2_wwxgg_3_dp.f90
+ gfortran -o process_obj/ggww2/loop_ggww2_nexnmemxgg_2_dp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggww2/mod -Jprocess_obj/ggww2/mod process_obj/ggww2/loop_ggww2_nexnmemxgg_2_dp.f90
+ gfortran -o process_obj/ggh2tt/loop_ggh2tt_nexnmemxbbxgg_1_dp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggh2tt/mod -Jprocess_obj/ggh2tt/mod process_obj/ggh2tt/loop_ggh2tt_nexnmemxbbxgg_1_dp.f90
+ gfortran -o process_obj/ggww2/loop_ggww2_wwxgg_1_dp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggww2/mod -Jprocess_obj/ggww2/mod process_obj/ggww2/loop_ggww2_wwxgg_1_dp.f90
+ gfortran -o process_obj/gghtt/loop_gghtt_nexnmemxbbxgg_2_dp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/loop_gghtt_nexnmemxbbxgg_2_dp.f90
+ gfortran -o process_obj/ggww2/loop_ggww2_nexnmemxgg_1_dp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggww2/mod -Jprocess_obj/ggww2/mod process_obj/ggww2/loop_ggww2_nexnmemxgg_1_dp.f90
+ gfortran -o process_obj/gghtt/loop_gghtt_ttxgg_1_dp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/loop_gghtt_ttxgg_1_dp.f90
+ gfortran -o process_obj/gghtt/born4loop_gghtt_ttxgg_2_dp.os -c -O2 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/born4loop_gghtt_ttxgg_2_dp.f90
+ gfortran -o process_obj/gghtt/tensorsum_gghtt_ttxgg_2_qp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/tensorsum_gghtt_ttxgg_2_qp.f90
+ gfortran -o process_obj/ggww2/tensorsum_ggww2_nexnmemxgg_3_qp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggww2/mod -Jprocess_obj/ggww2/mod process_obj/ggww2/tensorsum_ggww2_nexnmemxgg_3_qp.f90
+ gfortran -o process_obj/gghtt/virtual_1_gghtt_ttxgg_2_qp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/virtual_1_gghtt_ttxgg_2_qp.f90
+ gfortran -o process_obj/ggww2/virtual_1_ggww2_nexnmemxgg_3_qp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggww2/mod -Jprocess_obj/ggww2/mod process_obj/ggww2/virtual_1_ggww2_nexnmemxgg_3_qp.f90
+ gfortran -o process_obj/gghtt/virtual_gghtt_ttxgg_2_qp.os -c -O2 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/virtual_gghtt_ttxgg_2_qp.f90
+ gfortran -o process_obj/ggww2/virtual_ggww2_nexnmemxgg_3_qp.os -c -O2 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggww2/mod -Jprocess_obj/ggww2/mod process_obj/ggww2/virtual_ggww2_nexnmemxgg_3_qp.f90
+ gfortran -o process_obj/gghtt/born4loop_gghtt_ttxgg_2_qp.os -c -O2 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/born4loop_gghtt_ttxgg_2_qp.f90
+ gfortran -o process_obj/ggww2/tensorsum_ggww2_wwxgg_2_qp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggww2/mod -Jprocess_obj/ggww2/mod process_obj/ggww2/tensorsum_ggww2_wwxgg_2_qp.f90
+ gfortran -o process_obj/ggww2/virtual_1_ggww2_wwxgg_2_qp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggww2/mod -Jprocess_obj/ggww2/mod process_obj/ggww2/virtual_1_ggww2_wwxgg_2_qp.f90
+ gfortran -o process_obj/ggww2/virtual_ggww2_wwxgg_2_qp.os -c -O2 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggww2/mod -Jprocess_obj/ggww2/mod process_obj/ggww2/virtual_ggww2_wwxgg_2_qp.f90
+ gfortran -o process_obj/ggh2tt/loop_generic_ggh2tt_nexnmemxbbxgg_1.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggh2tt/mod -Jprocess_obj/ggh2tt/mod process_obj/ggh2tt/loop_generic_ggh2tt_nexnmemxbbxgg_1.f90
+ gfortran -o process_obj/ggww2/tensorsum_ggww2_nexnmemxgg_2_qp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggww2/mod -Jprocess_obj/ggww2/mod process_obj/ggww2/tensorsum_ggww2_nexnmemxgg_2_qp.f90
+ gfortran -o process_obj/ggh2tt/tensorsum_ggh2tt_nexnmemxbbxgg_1_qp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggh2tt/mod -Jprocess_obj/ggh2tt/mod process_obj/ggh2tt/tensorsum_ggh2tt_nexnmemxbbxgg_1_qp.f90
+ gfortran -o process_obj/gghtt/born4loop_gghtt_nexnmemxbbxgg_3_dp.os -c -O2 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/born4loop_gghtt_nexnmemxbbxgg_3_dp.f90
+ gfortran -o process_obj/ggww2/virtual_1_ggww2_nexnmemxgg_2_qp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggww2/mod -Jprocess_obj/ggww2/mod process_obj/ggww2/virtual_1_ggww2_nexnmemxgg_2_qp.f90
+ gfortran -o process_obj/ggh2tt/virtual_1_ggh2tt_nexnmemxbbxgg_1_qp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggh2tt/mod -Jprocess_obj/ggh2tt/mod process_obj/ggh2tt/virtual_1_ggh2tt_nexnmemxbbxgg_1_qp.f90
+ gfortran -o process_obj/ggww2/virtual_ggww2_nexnmemxgg_2_qp.os -c -O2 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggww2/mod -Jprocess_obj/ggww2/mod process_obj/ggww2/virtual_ggww2_nexnmemxgg_2_qp.f90
+ gfortran -o process_obj/ggh2tt/virtual_ggh2tt_nexnmemxbbxgg_1_qp.os -c -O2 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggh2tt/mod -Jprocess_obj/ggh2tt/mod process_obj/ggh2tt/virtual_ggh2tt_nexnmemxbbxgg_1_qp.f90
+ gfortran -o process_obj/gghtt/tensorsum_gghtt_nexnmemxbbxgg_3_qp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/tensorsum_gghtt_nexnmemxbbxgg_3_qp.f90
+ gfortran -o process_obj/ggh2tt/loop_generic_ggh2tt_ttxgg_1.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggh2tt/mod -Jprocess_obj/ggh2tt/mod process_obj/ggh2tt/loop_generic_ggh2tt_ttxgg_1.f90
+ gfortran -o process_obj/gghtt/virtual_1_gghtt_nexnmemxbbxgg_3_qp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/virtual_1_gghtt_nexnmemxbbxgg_3_qp.f90
+ gfortran -o process_obj/ggh2tt/tensorsum_ggh2tt_ttxgg_1_qp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggh2tt/mod -Jprocess_obj/ggh2tt/mod process_obj/ggh2tt/tensorsum_ggh2tt_ttxgg_1_qp.f90
+ gfortran -o process_obj/ggh2tt/virtual_1_ggh2tt_ttxgg_1_qp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggh2tt/mod -Jprocess_obj/ggh2tt/mod process_obj/ggh2tt/virtual_1_ggh2tt_ttxgg_1_qp.f90
+ gfortran -o process_obj/gghtt/virtual_gghtt_nexnmemxbbxgg_3_qp.os -c -O2 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/virtual_gghtt_nexnmemxbbxgg_3_qp.f90
+ gfortran -o process_obj/gghtt/born4loop_gghtt_nexnmemxbbxgg_3_qp.os -c -O2 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/born4loop_gghtt_nexnmemxbbxgg_3_qp.f90
+ gfortran -o process_obj/ggh2tt/virtual_ggh2tt_ttxgg_1_qp.os -c -O2 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggh2tt/mod -Jprocess_obj/ggh2tt/mod process_obj/ggh2tt/virtual_ggh2tt_ttxgg_1_qp.f90
+ gfortran -o process_obj/gghtt/loop_generic_gghtt_nexnmemxbbxgg_1.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/loop_generic_gghtt_nexnmemxbbxgg_1.f90
+ gfortran -o process_obj/gghtt/loop_generic_gghtt_nexnmemxbbxgg_2.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/loop_generic_gghtt_nexnmemxbbxgg_2.f90
+ gfortran -o process_obj/gghtt/born4loop_gghtt_nexnmemxbbxgg_1_dp.os -c -O2 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/born4loop_gghtt_nexnmemxbbxgg_1_dp.f90
+ gfortran -o process_obj/gghtt/tensorsum_gghtt_nexnmemxbbxgg_2_qp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/tensorsum_gghtt_nexnmemxbbxgg_2_qp.f90
+ gfortran -o process_obj/gghtt/virtual_1_gghtt_nexnmemxbbxgg_2_qp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/virtual_1_gghtt_nexnmemxbbxgg_2_qp.f90
+ gfortran -o process_obj/gghtt/born4loop_gghtt_nexnmemxbbxgg_2_dp.os -c -O2 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/born4loop_gghtt_nexnmemxbbxgg_2_dp.f90
+ gfortran -o lib_src/openloops/obj/blha_interface.os -c -O2 -fPIC -Ilib_src/collier/mod -Ilib_src/cuttools/mod -Ilib_src/rambo/mod -Ilib_src/olcommon/mod -Ilib_src/oneloop/mod -Ilib_src/openloops/mod -Jlib_src/openloops/mod lib_src/openloops/obj/blha_interface.f90
+ gfortran -o process_obj/gghtt/virtual_gghtt_nexnmemxbbxgg_2_qp.os -c -O2 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/virtual_gghtt_nexnmemxbbxgg_2_qp.f90
+ gfortran -o process_obj/gghtt/born4loop_gghtt_nexnmemxbbxgg_1_qp.os -c -O2 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/born4loop_gghtt_nexnmemxbbxgg_1_qp.f90
+ gfortran -o process_obj/gghtt/tensorsum_gghtt_nexnmemxbbxgg_1_qp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/tensorsum_gghtt_nexnmemxbbxgg_1_qp.f90
+ gfortran -o process_obj/gghtt/virtual_1_gghtt_nexnmemxbbxgg_1_qp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/virtual_1_gghtt_nexnmemxbbxgg_1_qp.f90
+ gfortran -o process_obj/gghtt/born4loop_gghtt_nexnmemxbbxgg_2_qp.os -c -O2 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/born4loop_gghtt_nexnmemxbbxgg_2_qp.f90
+ gfortran -o process_obj/ggww2/tensorsum_ggww2_wwxgg_1_qp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggww2/mod -Jprocess_obj/ggww2/mod process_obj/ggww2/tensorsum_ggww2_wwxgg_1_qp.f90
+ gfortran -o process_obj/ggww2/virtual_1_ggww2_wwxgg_1_qp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggww2/mod -Jprocess_obj/ggww2/mod process_obj/ggww2/virtual_1_ggww2_wwxgg_1_qp.f90
+ gfortran -o process_obj/ggww2/loop_generic_ggww2_nexnmemxgg_1.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggww2/mod -Jprocess_obj/ggww2/mod process_obj/ggww2/loop_generic_ggww2_nexnmemxgg_1.f90
+ gfortran -o process_obj/gghtt/virtual_gghtt_nexnmemxbbxgg_1_qp.os -c -O2 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/virtual_gghtt_nexnmemxbbxgg_1_qp.f90
+ gfortran -o process_obj/ggww2/tensorsum_ggww2_nexnmemxgg_1_qp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggww2/mod -Jprocess_obj/ggww2/mod process_obj/ggww2/tensorsum_ggww2_nexnmemxgg_1_qp.f90
+ gfortran -o process_obj/ggww2/virtual_ggww2_wwxgg_1_qp.os -c -O2 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggww2/mod -Jprocess_obj/ggww2/mod process_obj/ggww2/virtual_ggww2_wwxgg_1_qp.f90
+ gfortran -o process_obj/ggww2/virtual_1_ggww2_nexnmemxgg_1_qp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggww2/mod -Jprocess_obj/ggww2/mod process_obj/ggww2/virtual_1_ggww2_nexnmemxgg_1_qp.f90
+ gfortran -o process_obj/gghtt/loop_generic_gghtt_ttxgg_1.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/loop_generic_gghtt_ttxgg_1.f90
+ gfortran -o lib_src/openloops/obj/looproutines_dp.os -c -O2 -fPIC -Ilib_src/collier/mod -Ilib_src/cuttools/mod -Ilib_src/rambo/mod -Ilib_src/olcommon/mod -Ilib_src/oneloop/mod -Ilib_src/openloops/mod -Jlib_src/openloops/mod lib_src/openloops/obj/looproutines_dp.f90
+ gfortran -o process_obj/ggww2/loop_generic_ggww2_wwxgg_3.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggww2/mod -Jprocess_obj/ggww2/mod process_obj/ggww2/loop_generic_ggww2_wwxgg_3.f90
+ gfortran -o process_obj/ggww2/virtual_ggww2_nexnmemxgg_1_qp.os -c -O2 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggww2/mod -Jprocess_obj/ggww2/mod process_obj/ggww2/virtual_ggww2_nexnmemxgg_1_qp.f90
+ gfortran -o process_obj/gghtt/born4loop_gghtt_ttxgg_1_dp.os -c -O2 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/born4loop_gghtt_ttxgg_1_dp.f90
+ gfortran -o process_obj/ggww2/tensorsum_ggww2_wwxgg_3_qp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggww2/mod -Jprocess_obj/ggww2/mod process_obj/ggww2/tensorsum_ggww2_wwxgg_3_qp.f90
+ gfortran -o process_obj/ggww2/virtual_1_ggww2_wwxgg_3_qp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggww2/mod -Jprocess_obj/ggww2/mod process_obj/ggww2/virtual_1_ggww2_wwxgg_3_qp.f90
+ gfortran -o process_obj/gghtt/tensorsum_gghtt_ttxgg_1_qp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/tensorsum_gghtt_ttxgg_1_qp.f90
+ gfortran -o process_obj/ggww2/tensorsum_ggww2_nexnmemxgg_1_dp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggww2/mod -Jprocess_obj/ggww2/mod process_obj/ggww2/tensorsum_ggww2_nexnmemxgg_1_dp.f90
+ gfortran -o process_obj/gghtt/virtual_1_gghtt_ttxgg_1_qp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/virtual_1_gghtt_ttxgg_1_qp.f90
+ gfortran -o process_obj/ggww2/virtual_ggww2_wwxgg_3_qp.os -c -O2 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggww2/mod -Jprocess_obj/ggww2/mod process_obj/ggww2/virtual_ggww2_wwxgg_3_qp.f90
+ gfortran -o process_obj/gghtt/born4loop_gghtt_ttxgg_1_qp.os -c -O2 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/born4loop_gghtt_ttxgg_1_qp.f90
+ gfortran -o process_obj/ggww2/tensorsum_ggww2_nexnmemxgg_2_dp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggww2/mod -Jprocess_obj/ggww2/mod process_obj/ggww2/tensorsum_ggww2_nexnmemxgg_2_dp.f90
+ gfortran -o process_obj/gghtt/tensorsum_gghtt_ttxgg_1_dp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/tensorsum_gghtt_ttxgg_1_dp.f90
+ gfortran -o process_obj/ggh2tt/tensorsum_ggh2tt_nexnmemxbbxgg_1_dp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggh2tt/mod -Jprocess_obj/ggh2tt/mod process_obj/ggh2tt/tensorsum_ggh2tt_nexnmemxbbxgg_1_dp.f90
+ gfortran -o process_obj/gghtt/tensorsum_gghtt_nexnmemxbbxgg_2_dp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/tensorsum_gghtt_nexnmemxbbxgg_2_dp.f90
+ gfortran -o process_obj/ggww2/virtual_1_ggww2_nexnmemxgg_1_dp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggww2/mod -Jprocess_obj/ggww2/mod process_obj/ggww2/virtual_1_ggww2_nexnmemxgg_1_dp.f90
+ gfortran -o process_obj/ggh2tt/virtual_1_ggh2tt_nexnmemxbbxgg_1_dp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggh2tt/mod -Jprocess_obj/ggh2tt/mod process_obj/ggh2tt/virtual_1_ggh2tt_nexnmemxbbxgg_1_dp.f90
+ gfortran -o process_obj/gghtt/virtual_gghtt_ttxgg_1_qp.os -c -O2 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/virtual_gghtt_ttxgg_1_qp.f90
+ gfortran -o process_obj/ggh2tt/virtual_ggh2tt_nexnmemxbbxgg_1_dp.os -c -O2 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggh2tt/mod -Jprocess_obj/ggh2tt/mod process_obj/ggh2tt/virtual_ggh2tt_nexnmemxbbxgg_1_dp.f90
+ gfortran -o process_obj/gghtt/virtual_1_gghtt_nexnmemxbbxgg_2_dp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/virtual_1_gghtt_nexnmemxbbxgg_2_dp.f90
+ gfortran -o process_obj/ggww2/virtual_ggww2_nexnmemxgg_1_dp.os -c -O2 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggww2/mod -Jprocess_obj/ggww2/mod process_obj/ggww2/virtual_ggww2_nexnmemxgg_1_dp.f90
+ gfortran -o lib/libopenloops.so -O2 -shared -Wl,-rpath=\$ORIGIN -Wl,-rpath=\$ORIGIN/../lib lib_src/openloops/obj/1HSM_dp.os lib_src/openloops/obj/contractions_dp.os lib_src/openloops/obj/converter_dp.os lib_src/openloops/obj/counterterms_dp.os lib_src/openloops/obj/helicity_dp.os lib_src/openloops/obj/i-operator_dp.os lib_src/openloops/obj/kinematics_dp.os lib_src/openloops/obj/laststep_dp.os lib_src/openloops/obj/loopmom_tensor_dp.os lib_src/openloops/obj/looproutines_dp.os lib_src/openloops/obj/Lpropagators_dp.os lib_src/openloops/obj/Lvertices_dp.os lib_src/openloops/obj/parameters_dp.os lib_src/openloops/obj/parameters_init_dp.os lib_src/openloops/obj/renormalisation_qcd_dp.os lib_src/openloops/obj/propagators_dp.os lib_src/openloops/obj/vertices_dp.os lib_src/openloops/obj/wavefunctions_dp.os lib_src/openloops/obj/1HSM_qp.os lib_src/openloops/obj/contractions_qp.os lib_src/openloops/obj/converter_qp.os lib_src/openloops/obj/counterterms_qp.os lib_src/openloops/obj/helicity_qp.os lib_src/openloops/obj/i-operator_qp.os lib_src/openloops/obj/kinematics_qp.os lib_src/openloops/obj/laststep_qp.os lib_src/openloops/obj/loopmom_tensor_qp.os lib_src/openloops/obj/looproutines_qp.os lib_src/openloops/obj/Lpropagators_qp.os lib_src/openloops/obj/Lvertices_qp.os lib_src/openloops/obj/parameters_qp.os lib_src/openloops/obj/parameters_init_qp.os lib_src/openloops/obj/renormalisation_qcd_qp.os lib_src/openloops/obj/propagators_qp.os lib_src/openloops/obj/vertices_qp.os lib_src/openloops/obj/wavefunctions_qp.os lib_src/openloops/obj/helicity_init.os lib_src/openloops/obj/init_ui.os lib_src/openloops/obj/stability.os lib_src/openloops/obj/tensor_handling.os lib_src/openloops/obj/ol_interface.os lib_src/openloops/obj/blha_interface.os lib_src/openloops/obj/version.os -Llib -loneloop -lcollier -lrambo -lolcommon -lcuttools
+ gfortran -o process_obj/gghtt/virtual_1_gghtt_ttxgg_1_dp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/virtual_1_gghtt_ttxgg_1_dp.f90
+ gfortran -o process_obj/gghtt/virtual_gghtt_nexnmemxbbxgg_2_dp.os -c -O2 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/virtual_gghtt_nexnmemxbbxgg_2_dp.f90
+ gfortran -o process_obj/ggww2/virtual_1_ggww2_nexnmemxgg_2_dp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggww2/mod -Jprocess_obj/ggww2/mod process_obj/ggww2/virtual_1_ggww2_nexnmemxgg_2_dp.f90
+ gfortran -o process_obj/ggww2/virtual_ggww2_nexnmemxgg_2_dp.os -c -O2 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggww2/mod -Jprocess_obj/ggww2/mod process_obj/ggww2/virtual_ggww2_nexnmemxgg_2_dp.f90
+ gfortran -o process_obj/ggww2/tensorsum_ggww2_wwxgg_1_dp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggww2/mod -Jprocess_obj/ggww2/mod process_obj/ggww2/tensorsum_ggww2_wwxgg_1_dp.f90
+ gfortran -o process_obj/gghtt/virtual_gghtt_ttxgg_1_dp.os -c -O2 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/virtual_gghtt_ttxgg_1_dp.f90
+ gfortran -o process_obj/ggww2/virtual_1_ggww2_wwxgg_1_dp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggww2/mod -Jprocess_obj/ggww2/mod process_obj/ggww2/virtual_1_ggww2_wwxgg_1_dp.f90
+ gfortran -o process_obj/gghtt/tensorsum_gghtt_nexnmemxbbxgg_3_dp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/tensorsum_gghtt_nexnmemxbbxgg_3_dp.f90
+ gfortran -o process_obj/gghtt/virtual_1_gghtt_nexnmemxbbxgg_3_dp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/virtual_1_gghtt_nexnmemxbbxgg_3_dp.f90
+ gfortran -o process_obj/gghtt/tensorsum_gghtt_nexnmemxbbxgg_1_dp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/tensorsum_gghtt_nexnmemxbbxgg_1_dp.f90
+ gfortran -o process_obj/gghtt/virtual_gghtt_nexnmemxbbxgg_3_dp.os -c -O2 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/virtual_gghtt_nexnmemxbbxgg_3_dp.f90
+ gfortran -o process_obj/gghtt/virtual_1_gghtt_nexnmemxbbxgg_1_dp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/virtual_1_gghtt_nexnmemxbbxgg_1_dp.f90
+ gfortran -o process_obj/gghtt/tensorsum_gghtt_ttxgg_2_dp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/tensorsum_gghtt_ttxgg_2_dp.f90
+ gfortran -o process_obj/ggww2/virtual_ggww2_wwxgg_1_dp.os -c -O2 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggww2/mod -Jprocess_obj/ggww2/mod process_obj/ggww2/virtual_ggww2_wwxgg_1_dp.f90
+ gfortran -o process_obj/gghtt/virtual_1_gghtt_ttxgg_2_dp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/virtual_1_gghtt_ttxgg_2_dp.f90
+ gfortran -o process_obj/gghtt/virtual_gghtt_ttxgg_2_dp.os -c -O2 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/virtual_gghtt_ttxgg_2_dp.f90
+ gfortran -o process_obj/ggww2/tensorsum_ggww2_wwxgg_3_dp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggww2/mod -Jprocess_obj/ggww2/mod process_obj/ggww2/tensorsum_ggww2_wwxgg_3_dp.f90
+ gfortran -o process_obj/gghtt/virtual_gghtt_nexnmemxbbxgg_1_dp.os -c -O2 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/gghtt/mod -Jprocess_obj/gghtt/mod process_obj/gghtt/virtual_gghtt_nexnmemxbbxgg_1_dp.f90
+ gfortran -o process_obj/ggww2/virtual_1_ggww2_wwxgg_3_dp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggww2/mod -Jprocess_obj/ggww2/mod process_obj/ggww2/virtual_1_ggww2_wwxgg_3_dp.f90
+ gfortran -o process_obj/ggh2tt/tensorsum_ggh2tt_ttxgg_1_dp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggh2tt/mod -Jprocess_obj/ggh2tt/mod process_obj/ggh2tt/tensorsum_ggh2tt_ttxgg_1_dp.f90
+ gfortran -o process_obj/ggh2tt/virtual_1_ggh2tt_ttxgg_1_dp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggh2tt/mod -Jprocess_obj/ggh2tt/mod process_obj/ggh2tt/virtual_1_ggh2tt_ttxgg_1_dp.f90
+ gfortran -o process_obj/ggww2/tensorsum_ggww2_nexnmemxgg_3_dp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggww2/mod -Jprocess_obj/ggww2/mod process_obj/ggww2/tensorsum_ggww2_nexnmemxgg_3_dp.f90
+ gfortran -o process_obj/ggh2tt/virtual_ggh2tt_ttxgg_1_dp.os -c -O2 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggh2tt/mod -Jprocess_obj/ggh2tt/mod process_obj/ggh2tt/virtual_ggh2tt_ttxgg_1_dp.f90
+ gfortran -o process_obj/ggww2/virtual_1_ggww2_nexnmemxgg_3_dp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggww2/mod -Jprocess_obj/ggww2/mod process_obj/ggww2/virtual_1_ggww2_nexnmemxgg_3_dp.f90
+ gfortran -o process_obj/ggww2/virtual_ggww2_wwxgg_3_dp.os -c -O2 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggww2/mod -Jprocess_obj/ggww2/mod process_obj/ggww2/virtual_ggww2_wwxgg_3_dp.f90
+ gfortran -o proclib/libopenloops_gghtt_lt.so -O2 -shared -Wl,-rpath=\$ORIGIN -Wl,-rpath=\$ORIGIN/../lib process_obj/gghtt/loop_gghtt_ttxgg_1_dp.os process_obj/gghtt/tensorsum_gghtt_ttxgg_1_dp.os process_obj/gghtt/virtual_1_gghtt_ttxgg_1_dp.os process_obj/gghtt/loop_gghtt_ttxgg_2_dp.os process_obj/gghtt/tensorsum_gghtt_ttxgg_2_dp.os process_obj/gghtt/virtual_1_gghtt_ttxgg_2_dp.os process_obj/gghtt/loop_gghtt_nexnmemxbbxgg_1_dp.os process_obj/gghtt/tensorsum_gghtt_nexnmemxbbxgg_1_dp.os process_obj/gghtt/virtual_1_gghtt_nexnmemxbbxgg_1_dp.os process_obj/gghtt/loop_gghtt_nexnmemxbbxgg_2_dp.os process_obj/gghtt/tensorsum_gghtt_nexnmemxbbxgg_2_dp.os process_obj/gghtt/virtual_1_gghtt_nexnmemxbbxgg_2_dp.os process_obj/gghtt/loop_gghtt_nexnmemxbbxgg_3_dp.os process_obj/gghtt/tensorsum_gghtt_nexnmemxbbxgg_3_dp.os process_obj/gghtt/virtual_1_gghtt_nexnmemxbbxgg_3_dp.os process_obj/gghtt/loop_gghtt_ttxgg_1_qp.os process_obj/gghtt/tensorsum_gghtt_ttxgg_1_qp.os process_obj/gghtt/virtual_1_gghtt_ttxgg_1_qp.os process_obj/gghtt/loop_gghtt_ttxgg_2_qp.os process_obj/gghtt/tensorsum_gghtt_ttxgg_2_qp.os process_obj/gghtt/virtual_1_gghtt_ttxgg_2_qp.os process_obj/gghtt/loop_gghtt_nexnmemxbbxgg_1_qp.os process_obj/gghtt/tensorsum_gghtt_nexnmemxbbxgg_1_qp.os process_obj/gghtt/virtual_1_gghtt_nexnmemxbbxgg_1_qp.os process_obj/gghtt/loop_gghtt_nexnmemxbbxgg_2_qp.os process_obj/gghtt/tensorsum_gghtt_nexnmemxbbxgg_2_qp.os process_obj/gghtt/virtual_1_gghtt_nexnmemxbbxgg_2_qp.os process_obj/gghtt/loop_gghtt_nexnmemxbbxgg_3_qp.os process_obj/gghtt/tensorsum_gghtt_nexnmemxbbxgg_3_qp.os process_obj/gghtt/virtual_1_gghtt_nexnmemxbbxgg_3_qp.os process_obj/gghtt/loop_generic_gghtt_ttxgg_1.os process_obj/gghtt/loop_generic_gghtt_ttxgg_2.os process_obj/gghtt/loop_generic_gghtt_nexnmemxbbxgg_1.os process_obj/gghtt/loop_generic_gghtt_nexnmemxbbxgg_2.os process_obj/gghtt/loop_generic_gghtt_nexnmemxbbxgg_3.os process_obj/gghtt/virtual_gghtt_ttxgg_1_dp.os process_obj/gghtt/checks_gghtt_ttxgg_1_dp.os process_obj/gghtt/born4loop_gghtt_ttxgg_1_dp.os process_obj/gghtt/virtual_gghtt_ttxgg_2_dp.os process_obj/gghtt/checks_gghtt_ttxgg_2_dp.os process_obj/gghtt/born4loop_gghtt_ttxgg_2_dp.os process_obj/gghtt/virtual_gghtt_nexnmemxbbxgg_1_dp.os process_obj/gghtt/checks_gghtt_nexnmemxbbxgg_1_dp.os process_obj/gghtt/born4loop_gghtt_nexnmemxbbxgg_1_dp.os process_obj/gghtt/virtual_gghtt_nexnmemxbbxgg_2_dp.os process_obj/gghtt/checks_gghtt_nexnmemxbbxgg_2_dp.os process_obj/gghtt/born4loop_gghtt_nexnmemxbbxgg_2_dp.os process_obj/gghtt/virtual_gghtt_nexnmemxbbxgg_3_dp.os process_obj/gghtt/checks_gghtt_nexnmemxbbxgg_3_dp.os process_obj/gghtt/born4loop_gghtt_nexnmemxbbxgg_3_dp.os process_obj/gghtt/virtual_gghtt_ttxgg_1_qp.os process_obj/gghtt/checks_gghtt_ttxgg_1_qp.os process_obj/gghtt/born4loop_gghtt_ttxgg_1_qp.os process_obj/gghtt/virtual_gghtt_ttxgg_2_qp.os process_obj/gghtt/checks_gghtt_ttxgg_2_qp.os process_obj/gghtt/born4loop_gghtt_ttxgg_2_qp.os process_obj/gghtt/virtual_gghtt_nexnmemxbbxgg_1_qp.os process_obj/gghtt/checks_gghtt_nexnmemxbbxgg_1_qp.os process_obj/gghtt/born4loop_gghtt_nexnmemxbbxgg_1_qp.os process_obj/gghtt/virtual_gghtt_nexnmemxbbxgg_2_qp.os process_obj/gghtt/checks_gghtt_nexnmemxbbxgg_2_qp.os process_obj/gghtt/born4loop_gghtt_nexnmemxbbxgg_2_qp.os process_obj/gghtt/virtual_gghtt_nexnmemxbbxgg_3_qp.os process_obj/gghtt/checks_gghtt_nexnmemxbbxgg_3_qp.os process_obj/gghtt/born4loop_gghtt_nexnmemxbbxgg_3_qp.os process_obj/gghtt/version_gghtt.os process_obj/gghtt/born_generic4loop_gghtt_ttxgg_1.os process_obj/gghtt/born_generic4loop_gghtt_ttxgg_2.os process_obj/gghtt/born_generic4loop_gghtt_nexnmemxbbxgg_1.os process_obj/gghtt/born_generic4loop_gghtt_nexnmemxbbxgg_2.os process_obj/gghtt/born_generic4loop_gghtt_nexnmemxbbxgg_3.os -Llib -loneloop -lopenloops -lolcommon
+ gfortran -o process_obj/ggww2/tensorsum_ggww2_wwxgg_2_dp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggww2/mod -Jprocess_obj/ggww2/mod process_obj/ggww2/tensorsum_ggww2_wwxgg_2_dp.f90
+ gfortran -o process_obj/ggww2/virtual_1_ggww2_wwxgg_2_dp.os -c -O0 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggww2/mod -Jprocess_obj/ggww2/mod process_obj/ggww2/virtual_1_ggww2_wwxgg_2_dp.f90
+ gfortran -o process_obj/ggww2/virtual_ggww2_nexnmemxgg_3_dp.os -c -O2 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggww2/mod -Jprocess_obj/ggww2/mod process_obj/ggww2/virtual_ggww2_nexnmemxgg_3_dp.f90
+ gfortran -o proclib/libopenloops_ggh2tt_ls.so -O2 -shared -Wl,-rpath=\$ORIGIN -Wl,-rpath=\$ORIGIN/../lib process_obj/ggh2tt/loop_ggh2tt_ttxgg_1_dp.os process_obj/ggh2tt/tensorsum_ggh2tt_ttxgg_1_dp.os process_obj/ggh2tt/virtual_1_ggh2tt_ttxgg_1_dp.os process_obj/ggh2tt/loop_ggh2tt_nexnmemxbbxgg_1_dp.os process_obj/ggh2tt/tensorsum_ggh2tt_nexnmemxbbxgg_1_dp.os process_obj/ggh2tt/virtual_1_ggh2tt_nexnmemxbbxgg_1_dp.os process_obj/ggh2tt/loop_ggh2tt_ttxgg_1_qp.os process_obj/ggh2tt/tensorsum_ggh2tt_ttxgg_1_qp.os process_obj/ggh2tt/virtual_1_ggh2tt_ttxgg_1_qp.os process_obj/ggh2tt/loop_ggh2tt_nexnmemxbbxgg_1_qp.os process_obj/ggh2tt/tensorsum_ggh2tt_nexnmemxbbxgg_1_qp.os process_obj/ggh2tt/virtual_1_ggh2tt_nexnmemxbbxgg_1_qp.os process_obj/ggh2tt/loop_generic_ggh2tt_ttxgg_1.os process_obj/ggh2tt/loop_generic_ggh2tt_nexnmemxbbxgg_1.os process_obj/ggh2tt/virtual_ggh2tt_ttxgg_1_dp.os process_obj/ggh2tt/checks_ggh2tt_ttxgg_1_dp.os process_obj/ggh2tt/virtual_ggh2tt_nexnmemxbbxgg_1_dp.os process_obj/ggh2tt/checks_ggh2tt_nexnmemxbbxgg_1_dp.os process_obj/ggh2tt/virtual_ggh2tt_ttxgg_1_qp.os process_obj/ggh2tt/checks_ggh2tt_ttxgg_1_qp.os process_obj/ggh2tt/virtual_ggh2tt_nexnmemxbbxgg_1_qp.os process_obj/ggh2tt/checks_ggh2tt_nexnmemxbbxgg_1_qp.os process_obj/ggh2tt/version_ggh2tt.os -Llib -loneloop -lopenloops -lolcommon
+ gfortran -o process_obj/ggww2/virtual_ggww2_wwxgg_2_dp.os -c -O2 -fPIC -Ilib_src/olcommon/mod -Ilib_src/openloops/mod -Ilib_src/oneloop/mod -Iprocess_obj/ggww2/mod -Jprocess_obj/ggww2/mod process_obj/ggww2/virtual_ggww2_wwxgg_2_dp.f90
+ gfortran -o proclib/libopenloops_ggww2_ls.so -O2 -shared -Wl,-rpath=\$ORIGIN -Wl,-rpath=\$ORIGIN/../lib process_obj/ggww2/loop_ggww2_wwxgg_1_dp.os process_obj/ggww2/tensorsum_ggww2_wwxgg_1_dp.os process_obj/ggww2/virtual_1_ggww2_wwxgg_1_dp.os process_obj/ggww2/loop_ggww2_wwxgg_2_dp.os process_obj/ggww2/tensorsum_ggww2_wwxgg_2_dp.os process_obj/ggww2/virtual_1_ggww2_wwxgg_2_dp.os process_obj/ggww2/loop_ggww2_wwxgg_3_dp.os process_obj/ggww2/tensorsum_ggww2_wwxgg_3_dp.os process_obj/ggww2/virtual_1_ggww2_wwxgg_3_dp.os process_obj/ggww2/loop_ggww2_nexnmemxgg_1_dp.os process_obj/ggww2/tensorsum_ggww2_nexnmemxgg_1_dp.os process_obj/ggww2/virtual_1_ggww2_nexnmemxgg_1_dp.os process_obj/ggww2/loop_ggww2_nexnmemxgg_2_dp.os process_obj/ggww2/tensorsum_ggww2_nexnmemxgg_2_dp.os process_obj/ggww2/virtual_1_ggww2_nexnmemxgg_2_dp.os process_obj/ggww2/loop_ggww2_nexnmemxgg_3_dp.os process_obj/ggww2/tensorsum_ggww2_nexnmemxgg_3_dp.os process_obj/ggww2/virtual_1_ggww2_nexnmemxgg_3_dp.os process_obj/ggww2/loop_ggww2_wwxgg_1_qp.os process_obj/ggww2/tensorsum_ggww2_wwxgg_1_qp.os process_obj/ggww2/virtual_1_ggww2_wwxgg_1_qp.os process_obj/ggww2/loop_ggww2_wwxgg_2_qp.os process_obj/ggww2/tensorsum_ggww2_wwxgg_2_qp.os process_obj/ggww2/virtual_1_ggww2_wwxgg_2_qp.os process_obj/ggww2/loop_ggww2_wwxgg_3_qp.os process_obj/ggww2/tensorsum_ggww2_wwxgg_3_qp.os process_obj/ggww2/virtual_1_ggww2_wwxgg_3_qp.os process_obj/ggww2/loop_ggww2_nexnmemxgg_1_qp.os process_obj/ggww2/tensorsum_ggww2_nexnmemxgg_1_qp.os process_obj/ggww2/virtual_1_ggww2_nexnmemxgg_1_qp.os process_obj/ggww2/loop_ggww2_nexnmemxgg_2_qp.os process_obj/ggww2/tensorsum_ggww2_nexnmemxgg_2_qp.os process_obj/ggww2/virtual_1_ggww2_nexnmemxgg_2_qp.os process_obj/ggww2/loop_ggww2_nexnmemxgg_3_qp.os process_obj/ggww2/tensorsum_ggww2_nexnmemxgg_3_qp.os process_obj/ggww2/virtual_1_ggww2_nexnmemxgg_3_qp.os process_obj/ggww2/loop_generic_ggww2_wwxgg_1.os process_obj/ggww2/loop_generic_ggww2_wwxgg_2.os process_obj/ggww2/loop_generic_ggww2_wwxgg_3.os process_obj/ggww2/loop_generic_ggww2_nexnmemxgg_1.os process_obj/ggww2/loop_generic_ggww2_nexnmemxgg_2.os process_obj/ggww2/loop_generic_ggww2_nexnmemxgg_3.os process_obj/ggww2/virtual_ggww2_wwxgg_1_dp.os process_obj/ggww2/checks_ggww2_wwxgg_1_dp.os process_obj/ggww2/virtual_ggww2_wwxgg_2_dp.os process_obj/ggww2/checks_ggww2_wwxgg_2_dp.os process_obj/ggww2/virtual_ggww2_wwxgg_3_dp.os process_obj/ggww2/checks_ggww2_wwxgg_3_dp.os process_obj/ggww2/virtual_ggww2_nexnmemxgg_1_dp.os process_obj/ggww2/checks_ggww2_nexnmemxgg_1_dp.os process_obj/ggww2/virtual_ggww2_nexnmemxgg_2_dp.os process_obj/ggww2/checks_ggww2_nexnmemxgg_2_dp.os process_obj/ggww2/virtual_ggww2_nexnmemxgg_3_dp.os process_obj/ggww2/checks_ggww2_nexnmemxgg_3_dp.os process_obj/ggww2/virtual_ggww2_wwxgg_1_qp.os process_obj/ggww2/checks_ggww2_wwxgg_1_qp.os process_obj/ggww2/virtual_ggww2_wwxgg_2_qp.os process_obj/ggww2/checks_ggww2_wwxgg_2_qp.os process_obj/ggww2/virtual_ggww2_wwxgg_3_qp.os process_obj/ggww2/checks_ggww2_wwxgg_3_qp.os process_obj/ggww2/virtual_ggww2_nexnmemxgg_1_qp.os process_obj/ggww2/checks_ggww2_nexnmemxgg_1_qp.os process_obj/ggww2/virtual_ggww2_nexnmemxgg_2_qp.os process_obj/ggww2/checks_ggww2_nexnmemxgg_2_qp.os process_obj/ggww2/virtual_ggww2_nexnmemxgg_3_qp.os process_obj/ggww2/checks_ggww2_nexnmemxgg_3_qp.os process_obj/ggww2/version_ggww2.os -Llib -loneloop -lopenloops -lolcommon
+ scons: done building targets.
diff -r -Z --no-dereference -rcN --no-dereference OpenLoops.orig/process_src/ggh2tt/info_ggh2tt_nexnmemxbbxgg_2.txt OpenLoops/process_src/ggh2tt/info_ggh2tt_nexnmemxbbxgg_2.txt
*** OpenLoops.orig/process_src/ggh2tt/info_ggh2tt_nexnmemxbbxgg_2.txt	2018-12-20 14:27:50.000000000 +0000
--- OpenLoops/process_src/ggh2tt/info_ggh2tt_nexnmemxbbxgg_2.txt	2019-02-16 21:48:30.599867164 +0000
***************
*** 1 ****
! ggh2tt nexnmemxbbxgg 2 EW=5,0 QCD=1,1 MODEL=sm_yuksel OLMode=0 Type=ls APPROX=interf_pole ME=0 MM=0 YukB=1 YukT=1 CKMORDER=0 nc=3 nf=6 MU=0 MD=0 MS=0 MC=0 YU=0 YD=0 YS=0 YC=0 LeadingColour=0 POLSEL=1
--- 1 ----
! ggh2tt nexnmemxbbxgg 2 EW=5,0 QCD=3,0 MODEL=sm_yuksel OLMode=0 Type=ls APPROX=interf_pole ME=0 MM=0 YukB=1 YukT=1 CKMORDER=0 nc=3 nf=6 MU=0 MD=0 MS=0 MC=0 YU=0 YD=0 YS=0 YC=0 LeadingColour=0 POLSEL=1
diff -r -Z --no-dereference -rcN --no-dereference OpenLoops.orig/process_src/ggh2tt/info_ggh2tt_nexnmemxbbxgg_2.txt.orig OpenLoops/process_src/ggh2tt/info_ggh2tt_nexnmemxbbxgg_2.txt.orig
*** OpenLoops.orig/process_src/ggh2tt/info_ggh2tt_nexnmemxbbxgg_2.txt.orig	1970-01-01 01:00:00.000000000 +0100
--- OpenLoops/process_src/ggh2tt/info_ggh2tt_nexnmemxbbxgg_2.txt.orig	2018-12-20 14:27:50.000000000 +0000
***************
*** 0 ****
--- 1 ----
+ ggh2tt nexnmemxbbxgg 2 EW=5,0 QCD=1,1 MODEL=sm_yuksel OLMode=0 Type=ls APPROX=interf_pole ME=0 MM=0 YukB=1 YukT=1 CKMORDER=0 nc=3 nf=6 MU=0 MD=0 MS=0 MC=0 YU=0 YD=0 YS=0 YC=0 LeadingColour=0 POLSEL=1
diff -r -Z --no-dereference -rcN --no-dereference OpenLoops.orig/process_src/ggh2tt/info_ggh2tt_nexnmemxbbxgg_3.txt OpenLoops/process_src/ggh2tt/info_ggh2tt_nexnmemxbbxgg_3.txt
*** OpenLoops.orig/process_src/ggh2tt/info_ggh2tt_nexnmemxbbxgg_3.txt	2018-12-20 14:28:48.000000000 +0000
--- OpenLoops/process_src/ggh2tt/info_ggh2tt_nexnmemxbbxgg_3.txt	2019-02-16 21:48:53.955999582 +0000
***************
*** 1 ****
! ggh2tt nexnmemxbbxgg 3 EW=5,0 QCD=1,1 MODEL=sm_yuksel OLMode=0 Type=ls APPROX=interf_treedecay ME=0 MM=0 YukB=1 YukT=1 CKMORDER=0 nc=3 nf=6 MU=0 MD=0 MS=0 MC=0 YU=0 YD=0 YS=0 YC=0 LeadingColour=0 POLSEL=1
--- 1 ----
! ggh2tt nexnmemxbbxgg 3 EW=5,0 QCD=3,0 MODEL=sm_yuksel OLMode=0 Type=ls APPROX=interf_treedecay ME=0 MM=0 YukB=1 YukT=1 CKMORDER=0 nc=3 nf=6 MU=0 MD=0 MS=0 MC=0 YU=0 YD=0 YS=0 YC=0 LeadingColour=0 POLSEL=1
diff -r -Z --no-dereference -rcN --no-dereference OpenLoops.orig/process_src/ggh2tt/info_ggh2tt_nexnmemxbbxgg_3.txt.orig OpenLoops/process_src/ggh2tt/info_ggh2tt_nexnmemxbbxgg_3.txt.orig
*** OpenLoops.orig/process_src/ggh2tt/info_ggh2tt_nexnmemxbbxgg_3.txt.orig	1970-01-01 01:00:00.000000000 +0100
--- OpenLoops/process_src/ggh2tt/info_ggh2tt_nexnmemxbbxgg_3.txt.orig	2018-12-20 14:28:48.000000000 +0000
***************
*** 0 ****
--- 1 ----
+ ggh2tt nexnmemxbbxgg 3 EW=5,0 QCD=1,1 MODEL=sm_yuksel OLMode=0 Type=ls APPROX=interf_treedecay ME=0 MM=0 YukB=1 YukT=1 CKMORDER=0 nc=3 nf=6 MU=0 MD=0 MS=0 MC=0 YU=0 YD=0 YS=0 YC=0 LeadingColour=0 POLSEL=1
diff -r -Z --no-dereference -rcN --no-dereference OpenLoops.orig/process_src/ggh2tt/info_ggh2tt_ttxgg_2.txt OpenLoops/process_src/ggh2tt/info_ggh2tt_ttxgg_2.txt
*** OpenLoops.orig/process_src/ggh2tt/info_ggh2tt_ttxgg_2.txt	2018-12-20 14:26:55.000000000 +0000
--- OpenLoops/process_src/ggh2tt/info_ggh2tt_ttxgg_2.txt	2019-02-16 21:48:09.428729287 +0000
***************
*** 1 ****
! ggh2tt ttxgg 2 EW=1,0 QCD=1,1 MODEL=sm_yuksel OLMode=0 Type=ls APPROX=interf ME=0 MM=0 YukB=1 YukT=1 CKMORDER=0 nc=3 nf=6 MU=0 MD=0 MS=0 MC=0 YU=0 YD=0 YS=0 YC=0 LeadingColour=0 POLSEL=1
--- 1 ----
! ggh2tt ttxgg 2 EW=1,0 QCD=3,0 MODEL=sm_yuksel OLMode=0 Type=ls APPROX=interf ME=0 MM=0 YukB=1 YukT=1 CKMORDER=0 nc=3 nf=6 MU=0 MD=0 MS=0 MC=0 YU=0 YD=0 YS=0 YC=0 LeadingColour=0 POLSEL=1
diff -r -Z --no-dereference -rcN --no-dereference OpenLoops.orig/process_src/ggh2tt/info_ggh2tt_ttxgg_2.txt.orig OpenLoops/process_src/ggh2tt/info_ggh2tt_ttxgg_2.txt.orig
*** OpenLoops.orig/process_src/ggh2tt/info_ggh2tt_ttxgg_2.txt.orig	1970-01-01 01:00:00.000000000 +0100
--- OpenLoops/process_src/ggh2tt/info_ggh2tt_ttxgg_2.txt.orig	2019-02-16 21:44:11.134469038 +0000
***************
*** 0 ****
--- 1 ----
+ ggh2tt ttxgg 2 EW=1,0 QCD=1,1 MODEL=sm_yuksel OLMode=0 Type=ls APPROX=interf ME=0 MM=0 YukB=1 YukT=1 CKMORDER=0 nc=3 nf=6 MU=0 MD=0 MS=0 MC=0 YU=0 YD=0 YS=0 YC=0 LeadingColour=0 POLSEL=1
diff -r -Z --no-dereference -rcN --no-dereference OpenLoops.orig/process_src/ggh2tt/loop_ggh2tt_nexnmemxbbxgg_1.F90 OpenLoops/process_src/ggh2tt/loop_ggh2tt_nexnmemxbbxgg_1.F90
*** OpenLoops.orig/process_src/ggh2tt/loop_ggh2tt_nexnmemxbbxgg_1.F90	2018-12-20 14:26:53.000000000 +0000
--- OpenLoops/process_src/ggh2tt/loop_ggh2tt_nexnmemxbbxgg_1.F90	2019-02-16 21:22:55.692731915 +0000
***************
*** 247,260 ****
  subroutine denominators()
    use ol_parameters_decl_/**/REALKIND ! masses
    use ol_momenta_decl_/**/REALKIND, only: Q
    implicit none
    ! propagators
    den(1) = 1 / (Q(5,10) - MW2)
    den(2) = 1 / (Q(5,5) - MW2)
    den(3) = 1 / (Q(5,26) - MT2)
    den(5) = 1 / (Q(5,37) - MT2)
!   den(7) = 1 / (Q(5,192) - MH2)
!   den(10) = 1 / (Q(5,63) - MH2)
  
    ! denominators
    den(4) = den(1)*den(3)
--- 247,261 ----
  subroutine denominators()
    use ol_parameters_decl_/**/REALKIND ! masses
    use ol_momenta_decl_/**/REALKIND, only: Q
+   use ol_1hsm_/**/REALKIND, only: HiggsPropFac
    implicit none
    ! propagators
    den(1) = 1 / (Q(5,10) - MW2)
    den(2) = 1 / (Q(5,5) - MW2)
    den(3) = 1 / (Q(5,26) - MT2)
    den(5) = 1 / (Q(5,37) - MT2)
!   den(7) = HiggsPropFac(Q(5,192))   ! 1 / (Q(5,192) - MH2)
!   den(10) = HiggsPropFac(Q(5,63))   ! 1 / (Q(5,63) - MH2)
  
    ! denominators
    den(4) = den(1)*den(3)
diff -r -Z --no-dereference -rcN --no-dereference OpenLoops.orig/process_src/ggh2tt/loop_ggh2tt_nexnmemxbbxgg_1.F90.orig OpenLoops/process_src/ggh2tt/loop_ggh2tt_nexnmemxbbxgg_1.F90.orig
*** OpenLoops.orig/process_src/ggh2tt/loop_ggh2tt_nexnmemxbbxgg_1.F90.orig	1970-01-01 01:00:00.000000000 +0100
--- OpenLoops/process_src/ggh2tt/loop_ggh2tt_nexnmemxbbxgg_1.F90.orig	2019-02-16 21:22:55.693731974 +0000
***************
*** 0 ****
--- 1,294 ----
+ 
+ module ol_colourmatrix_ggh2tt_nexnmemxbbxgg_1_/**/REALKIND
+   use KIND_TYPES, only: REALKIND
+   implicit none
+   logical, save           :: colmat_not_initialised = .true.
+   complex(REALKIND), save :: K1(0,0), K2(0,1), KL(0,1), KL2(38,1), KL2ct(1,1), KL2ct2(38,1)
+   contains
+   subroutine colourmatrix_init
+     use ol_parameters_decl_/**/REALKIND, only: CI
+     implicit none
+     colmat_not_initialised = .false.
+     ! colour matrix
+ 
+   KL2( 1,:) = [ 6]
+   KL2( 2,:) = [ 0]
+   KL2( 3,:) = [ 0]
+   KL2( 4,:) = [ 0]
+   KL2( 5,:) = [ 0]
+   KL2( 6,:) = [ 0]
+   KL2( 7,:) = [ 0]
+   KL2( 8,:) = [ 0]
+   KL2( 9,:) = [ 0]
+   KL2(10,:) = [ 0]
+   KL2(11,:) = [ 0]
+   KL2(12,:) = [ 0]
+   KL2(13,:) = [ 0]
+   KL2(14,:) = [ 0]
+   KL2(15,:) = [ 0]
+   KL2(16,:) = [ 0]
+   KL2(17,:) = [ 0]
+   KL2(18,:) = [ 0]
+   KL2(19,:) = [ 0]
+   KL2(20,:) = [ 0]
+   KL2(21,:) = [ 0]
+   KL2(22,:) = [ 0]
+   KL2(23,:) = [ 0]
+   KL2(24,:) = [ 0]
+   KL2(25,:) = [ 0]
+   KL2(26,:) = [ 0]
+   KL2(27,:) = [ 0]
+   KL2(28,:) = [ 0]
+   KL2(29,:) = [ 0]
+   KL2(30,:) = [ 0]
+   KL2(31,:) = [ 0]
+   KL2(32,:) = [ 0]
+   KL2(33,:) = [ 0]
+   KL2(34,:) = [ 0]
+   KL2(35,:) = [ 0]
+   KL2(36,:) = [ 0]
+   KL2(37,:) = [ 0]
+   KL2(38,:) = [ 6]
+ 
+   KL2ct(1,:) = [ 6]
+ 
+   KL2ct2( 1,:) = [ 6]
+   KL2ct2( 2,:) = [ 0]
+   KL2ct2( 3,:) = [ 0]
+   KL2ct2( 4,:) = [ 0]
+   KL2ct2( 5,:) = [ 0]
+   KL2ct2( 6,:) = [ 0]
+   KL2ct2( 7,:) = [ 0]
+   KL2ct2( 8,:) = [ 0]
+   KL2ct2( 9,:) = [ 0]
+   KL2ct2(10,:) = [ 0]
+   KL2ct2(11,:) = [ 0]
+   KL2ct2(12,:) = [ 0]
+   KL2ct2(13,:) = [ 0]
+   KL2ct2(14,:) = [ 0]
+   KL2ct2(15,:) = [ 0]
+   KL2ct2(16,:) = [ 0]
+   KL2ct2(17,:) = [ 0]
+   KL2ct2(18,:) = [ 0]
+   KL2ct2(19,:) = [ 0]
+   KL2ct2(20,:) = [ 0]
+   KL2ct2(21,:) = [ 0]
+   KL2ct2(22,:) = [ 0]
+   KL2ct2(23,:) = [ 0]
+   KL2ct2(24,:) = [ 0]
+   KL2ct2(25,:) = [ 0]
+   KL2ct2(26,:) = [ 0]
+   KL2ct2(27,:) = [ 0]
+   KL2ct2(28,:) = [ 0]
+   KL2ct2(29,:) = [ 0]
+   KL2ct2(30,:) = [ 0]
+   KL2ct2(31,:) = [ 0]
+   KL2ct2(32,:) = [ 0]
+   KL2ct2(33,:) = [ 0]
+   KL2ct2(34,:) = [ 0]
+   KL2ct2(35,:) = [ 0]
+   KL2ct2(36,:) = [ 0]
+   KL2ct2(37,:) = [ 0]
+   KL2ct2(38,:) = [ 6]
+ 
+   end subroutine colourmatrix_init
+ end module ol_colourmatrix_ggh2tt_nexnmemxbbxgg_1_/**/REALKIND
+ 
+ 
+ 
+ module ol_forced_parameters_ggh2tt_nexnmemxbbxgg_1_/**/REALKIND
+   implicit none
+   contains
+   subroutine check_forced_parameters
+     use ol_parameters_decl_/**/REALKIND
+     use ol_loop_parameters_decl_/**/REALKIND
+ #ifndef PRECISION_dp
+     use ol_loop_parameters_decl_/**/DREALKIND, only: LeadingColour, nc, nf, CKMORDER
+ #endif
+     implicit none
+     logical, save :: checks_not_written = .true.
+ 
+     if (checks_not_written) then
+     ! e.g.
+     ! if (ME /= 0) write(*,101) 'ME = 0'
+   if (ME /= 0) write(*,101) 'ME = 0'
+   if (MM /= 0) write(*,101) 'MM = 0'
+   if (CKMORDER /= 0) write(*,101) 'CKMORDER = 0'
+   if (nc /= 3) write(*,101) 'nc = 3'
+   if (nf /= 6) write(*,101) 'nf = 6'
+   if (MU /= 0) write(*,101) 'MU = 0'
+   if (MD /= 0) write(*,101) 'MD = 0'
+   if (MS /= 0) write(*,101) 'MS = 0'
+   if (MC /= 0) write(*,101) 'MC = 0'
+   if (YU /= 0) write(*,101) 'YU = 0'
+   if (YD /= 0) write(*,101) 'YD = 0'
+   if (YS /= 0) write(*,101) 'YS = 0'
+   if (YC /= 0) write(*,101) 'YC = 0'
+   if (LeadingColour /= 0) write(*,101) 'LeadingColour = 0'
+   if (wMB /= 0) write(*,101) 'wMB = 0'
+   if (wMB /= 0) write(*,101) 'wMB = 0'
+ 
+ 
+     checks_not_written = .false.
+     end if
+ 
+     101 format('[OpenLoops] === WARNING ===',/,'[OpenLoops] code was generated with ',A,/,'[OpenLoops] ===============')
+   end subroutine check_forced_parameters
+ end module ol_forced_parameters_ggh2tt_nexnmemxbbxgg_1_/**/REALKIND
+ 
+ module ol_loop_ggh2tt_nexnmemxbbxgg_1_/**/REALKIND
+   use KIND_TYPES, only: REALKIND, intkind1
+   implicit none
+   ! diagram prefactors
+   integer,           save :: fac_status_loop1 = -1, fac_status_loop2 = -1
+   complex(REALKIND), save :: f(4), c(0)
+   ! tree wavefunctions
+   complex(REALKIND), save :: wf(4,-8+1:10)
+   ! denominators
+   complex(REALKIND), save :: den(11)
+   ! Born, CT and Loop colour vector for each helicity configuration
+   complex(REALKIND), save :: M0(0,256), Mct(1,256), Mcol_loop(1,256)
+   ! zero helicity identifier
+   logical,           save :: zerohel(256) = .true., zerohel_ct(256) = .true.
+ 
+   contains
+ 
+ ! **********************************************************************
+ subroutine fac_init_loop()
+ ! Writes diagram prefactors to 'f', rsp. 'c'
+ ! **********************************************************************
+   use ol_parameters_decl_/**/REALKIND
+   use ol_parameters_decl_/**/DREALKIND, only: do_ew_renorm
+   use ol_loop_parameters_decl_/**/REALKIND
+   use ol_parameters_init_/**/REALKIND, only: ensure_mp_loop_init
+   use ol_init, only: set_parameter, tree_parameters_flush, parameters_flush
+ #ifndef PRECISION_dp
+   use ol_loop_parameters_decl_/**/DREALKIND, only: SwF, SwB
+ !  use ol_loop_parameters_decl_/**/DREALKIND, only: DOI
+ #endif
+   implicit none
+   call set_parameter("ew_renorm", 0)
+   if (parameters_status == 0) call tree_parameters_flush()
+   if (loop_parameters_status == 0) call parameters_flush()
+   call ensure_mp_loop_init()
+   fac_status_loop1 = parameters_status
+   fac_status_loop2 = loop_parameters_status
+   ! factors of the diagrams
+     f(1) = (CI*countertermnorm*ctHGG*eQED**6*gQCD**2*MB*YB*YT)/(8._/**/REALKIND*MQ2sum*MW*sw**5)
+     f(2) = (eQED**6*gQCD**2*integralnorm*SwF*YB*YT)/(MW**2*sw**6*16._/**/REALKIND)
+     f(3) = (CI*countertermnorm*ctHGG*eQED**6*gQCD**2*MT*YT**2)/(8._/**/REALKIND*MQ2sum*MW*sw**5)
+     f(4) = (eQED**6*gQCD**2*integralnorm*SwF*YT**2)/(MW**2*sw**6*16._/**/REALKIND)
+ 
+ 
+ end subroutine fac_init_loop
+ 
+ 
+ ! **********************************************************************
+ subroutine tree_wavefunctions(P, H, M1, M2, POLSEL)
+ ! P(0:3,npart) = 2 -> n-2 external momenta (standard representation)
+ ! H(npart)     = external-particle helicities
+ ! Writes the tree wave functions to 'wf', denominators to 'den'.
+ ! Returns the Born and counterterm colour vectors M1 and M2.
+ ! **********************************************************************
+   use ol_parameters_decl_/**/REALKIND ! masses
+   use ol_loop_parameters_decl_/**/REALKIND ! counterterms
+   use ol_momenta_decl_/**/REALKIND, only: Q
+   use ol_wavefunctions_/**/REALKIND
+   use ol_propagators_/**/REALKIND
+   use ol_vertices_/**/REALKIND
+   use ol_counterterms_/**/REALKIND
+   implicit none
+   real(REALKIND),    intent(in)  :: P(0:3,8)
+   integer,           intent(in)  :: H(8)
+   integer,           intent(in), optional  :: POLSEL(8)
+   complex(REALKIND), intent(out) :: M1(0), M2(1)
+   complex(REALKIND) :: A(2)
+   ! external WFs
+   if (present(POLSEL)) then
+     call pol_wf_A(P(:,1), rZERO, H(1), wf(:,0), POLSEL(1))
+     call pol_wf_Q(P(:,2), rZERO, H(2), wf(:,-1), POLSEL(2))
+     call pol_wf_Q(P(:,3), rZERO, H(3), wf(:,-2), POLSEL(3))
+     call pol_wf_A(P(:,4), rZERO, H(4), wf(:,-3), POLSEL(4))
+     call pol_wf_Q(P(:,5), rMB, H(5), wf(:,-4), POLSEL(5))
+     call pol_wf_A(P(:,6), rMB, H(6), wf(:,-5), POLSEL(6))
+     call pol_wf_V(P(:,7), rZERO, H(7), wf(:,-6), POLSEL(7))
+     call pol_wf_V(P(:,8), rZERO, H(8), wf(:,-7), POLSEL(8))
+ 
+   else
+     call pol_wf_A(P(:,1), rZERO, H(1), wf(:,0), 0)
+     call pol_wf_Q(P(:,2), rZERO, H(2), wf(:,-1), 0)
+     call pol_wf_Q(P(:,3), rZERO, H(3), wf(:,-2), 0)
+     call pol_wf_A(P(:,4), rZERO, H(4), wf(:,-3), 0)
+     call pol_wf_Q(P(:,5), rMB, H(5), wf(:,-4), 0)
+     call pol_wf_A(P(:,6), rMB, H(6), wf(:,-5), 0)
+     call pol_wf_V(P(:,7), rZERO, H(7), wf(:,-6), 0)
+     call pol_wf_V(P(:,8), rZERO, H(8), wf(:,-7), 0)
+ 
+   end if
+ 
+   ! internal WFs
+   call vert_QA_W(wf(:,-2),wf(:,0),wf(:,1))
+   call vert_QA_W(wf(:,-1),wf(:,-3),wf(:,2))
+   call counter_GG_S(wf(:,-6),wf(:,-7),wf(:,3))
+   call prop_W_W(wf(:,2),Q(:,10),MW,1_intkind1,wf(:,4))
+   call prop_W_W(wf(:,1),Q(:,5),MW,1_intkind1,wf(:,5))
+   call vert_WQ_A(wf(:,4),wf(:,-4),wf(:,6))
+   call vert_AW_Q(wf(:,-5),wf(:,5),wf(:,7))
+   call prop_Q_A(wf(:,6),Q(:,26),MT,1_intkind1,wf(:,8))
+   call prop_A_Q(wf(:,7),Q(:,37),MT,1_intkind1,wf(:,9))
+   call vert_AQ_S(gH,wf(:,9),wf(:,8),wf(:,10))
+ 
+   call denominators()
+   call diagrams(A)
+   call colourvectors(A, M1, M2)
+ end subroutine tree_wavefunctions
+ 
+ 
+ subroutine denominators()
+   use ol_parameters_decl_/**/REALKIND ! masses
+   use ol_momenta_decl_/**/REALKIND, only: Q
+   implicit none
+   ! propagators
+   den(1) = 1 / (Q(5,10) - MW2)
+   den(2) = 1 / (Q(5,5) - MW2)
+   den(3) = 1 / (Q(5,26) - MT2)
+   den(5) = 1 / (Q(5,37) - MT2)
+   den(7) = 1 / (Q(5,192) - MH2)
+   den(10) = 1 / (Q(5,63) - MH2)
+ 
+   ! denominators
+   den(4) = den(1)*den(3)
+   den(6) = den(2)*den(5)
+   den(8) = den(4)*den(6)
+   den(9) = den(7)*den(8)
+   den(11) = den(8)*den(10)
+ 
+ end subroutine denominators
+ 
+ 
+ subroutine diagrams(A)
+   ! colour stripped tree amplitudes
+   use ol_contractions_/**/REALKIND
+   implicit none
+   complex(REALKIND), intent(out) :: A(2)
+ 
+ 
+   A(1) = cont_SS(wf(:,3),wf(:,10)) * den(9)
+   A(2) = cont_SS(wf(:,3),wf(:,10)) * den(9)
+ 
+ end subroutine diagrams
+ 
+ 
+ subroutine colourvectors(A, M1, M2)
+   ! Born and counterterm colour vectors
+   use ol_parameters_decl_/**/REALKIND, only: CI
+   implicit none
+   complex(REALKIND), intent(in) :: A(2)
+   complex(REALKIND), intent(out) :: M1(0), M2(1)
+ 
+ 
+   M2(1) = -2*A(2)*f(1)-2*A(1)*f(3)
+ 
+ end subroutine colourvectors
+ 
+ end module ol_loop_ggh2tt_nexnmemxbbxgg_1_/**/REALKIND
diff -r -Z --no-dereference -rcN --no-dereference OpenLoops.orig/process_src/ggh2tt/loop_ggh2tt_nexnmemxbbxgg_2.F90 OpenLoops/process_src/ggh2tt/loop_ggh2tt_nexnmemxbbxgg_2.F90
*** OpenLoops.orig/process_src/ggh2tt/loop_ggh2tt_nexnmemxbbxgg_2.F90	2018-12-20 14:40:25.000000000 +0000
--- OpenLoops/process_src/ggh2tt/loop_ggh2tt_nexnmemxbbxgg_2.F90	2019-02-16 22:11:23.541322219 +0000
***************
*** 891,896 ****
--- 891,897 ----
  subroutine denominators()
    use ol_parameters_decl_/**/REALKIND ! masses
    use ol_momenta_decl_/**/REALKIND, only: Q
+   use ol_1hsm_/**/REALKIND, only: HiggsPropFac
    implicit none
    ! propagators
    den(1) = 1 / (Q(5,10) - MW2)
***************
*** 902,912 ****
    den(13) = 1 / (Q(5,101) - MT2)
    den(16) = 1 / (Q(5,154) - MT2)
    den(19) = 1 / (Q(5,165) - MT2)
!   den(22) = 1 / (Q(5,192) - MH2)
    den(24) = 1 / (Q(5,192) - MZ2)
    den(43) = 1 / (Q(5,229) - MT2)
    den(45) = 1 / (Q(5,218) - MT2)
!   den(47) = 1 / (Q(5,63) - MH2)
    den(49) = 1 / (Q(5,63))
    den(51) = 1 / (Q(5,63) - MZ2)
    den(57) = 1 / (Q(5,245) - MW2)
--- 903,913 ----
    den(13) = 1 / (Q(5,101) - MT2)
    den(16) = 1 / (Q(5,154) - MT2)
    den(19) = 1 / (Q(5,165) - MT2)
!   den(22) = HiggsPropFac(Q(5,192))   ! 1 / (Q(5,192) - MH2)
    den(24) = 1 / (Q(5,192) - MZ2)
    den(43) = 1 / (Q(5,229) - MT2)
    den(45) = 1 / (Q(5,218) - MT2)
!   den(47) = HiggsPropFac(Q(5,63))   ! 1 / (Q(5,63) - MH2)
    den(49) = 1 / (Q(5,63))
    den(51) = 1 / (Q(5,63) - MZ2)
    den(57) = 1 / (Q(5,245) - MW2)
diff -r -Z --no-dereference -rcN --no-dereference OpenLoops.orig/process_src/ggh2tt/loop_ggh2tt_nexnmemxbbxgg_2.F90.orig OpenLoops/process_src/ggh2tt/loop_ggh2tt_nexnmemxbbxgg_2.F90.orig
*** OpenLoops.orig/process_src/ggh2tt/loop_ggh2tt_nexnmemxbbxgg_2.F90.orig	1970-01-01 01:00:00.000000000 +0100
--- OpenLoops/process_src/ggh2tt/loop_ggh2tt_nexnmemxbbxgg_2.F90.orig	2018-12-20 14:40:25.000000000 +0000
***************
*** 0 ****
--- 1,1060 ----
+ 
+ module ol_colourmatrix_ggh2tt_nexnmemxbbxgg_2_/**/REALKIND
+   use KIND_TYPES, only: REALKIND
+   implicit none
+   logical, save           :: colmat_not_initialised = .true.
+   complex(REALKIND), save :: K1(76,2), K2(2,6), KL(2,7), KL2(266,7), KL2ct(7,6), KL2ct2(228,6)
+   contains
+   subroutine colourmatrix_init
+     use ol_parameters_decl_/**/REALKIND, only: CI
+     implicit none
+     colmat_not_initialised = .false.
+     ! colour matrix
+ 
+   K1( 1,:) = [ 0, 0]
+   K1( 2,:) = [ 0, 0]
+   K1( 3,:) = [ 0, 0]
+   K1( 4,:) = [ 0, 0]
+   K1( 5,:) = [ 0, 0]
+   K1( 6,:) = [ 0, 0]
+   K1( 7,:) = [ 0, 0]
+   K1( 8,:) = [ 0, 0]
+   K1( 9,:) = [ 0, 0]
+   K1(10,:) = [ 0, 0]
+   K1(11,:) = [ 0, 0]
+   K1(12,:) = [ 0, 0]
+   K1(13,:) = [ 0, 0]
+   K1(14,:) = [ 0, 0]
+   K1(15,:) = [ 0, 0]
+   K1(16,:) = [ 0, 0]
+   K1(17,:) = [ 0, 0]
+   K1(18,:) = [ 0, 0]
+   K1(19,:) = [ 0, 0]
+   K1(20,:) = [ 0, 0]
+   K1(21,:) = [ 0, 0]
+   K1(22,:) = [ 0, 0]
+   K1(23,:) = [ 0, 0]
+   K1(24,:) = [ 0, 0]
+   K1(25,:) = [ 0, 0]
+   K1(26,:) = [ 0, 0]
+   K1(27,:) = [ 0, 0]
+   K1(28,:) = [ 0, 0]
+   K1(29,:) = [ 0, 0]
+   K1(30,:) = [ 0, 0]
+   K1(31,:) = [ 0, 0]
+   K1(32,:) = [ 0, 0]
+   K1(33,:) = [ 0, 0]
+   K1(34,:) = [ 0, 0]
+   K1(35,:) = [ 0, 0]
+   K1(36,:) = [ 0, 0]
+   K1(37,:) = [ 0, 0]
+   K1(38,:) = [ 0, 0]
+   K1(39,:) = [ 0, 0]
+   K1(40,:) = [ 0, 0]
+   K1(41,:) = [ 0, 0]
+   K1(42,:) = [ 0, 0]
+   K1(43,:) = [ 0, 0]
+   K1(44,:) = [ 0, 0]
+   K1(45,:) = [ 0, 0]
+   K1(46,:) = [ 0, 0]
+   K1(47,:) = [ 0, 0]
+   K1(48,:) = [ 0, 0]
+   K1(49,:) = [ 0, 0]
+   K1(50,:) = [ 0, 0]
+   K1(51,:) = [ 0, 0]
+   K1(52,:) = [ 0, 0]
+   K1(53,:) = [ 0, 0]
+   K1(54,:) = [ 0, 0]
+   K1(55,:) = [ 0, 0]
+   K1(56,:) = [ 0, 0]
+   K1(57,:) = [ 0, 0]
+   K1(58,:) = [ 0, 0]
+   K1(59,:) = [ 0, 0]
+   K1(60,:) = [ 0, 0]
+   K1(61,:) = [ 0, 0]
+   K1(62,:) = [ 0, 0]
+   K1(63,:) = [ 0, 0]
+   K1(64,:) = [ 0, 0]
+   K1(65,:) = [ 0, 0]
+   K1(66,:) = [ 0, 0]
+   K1(67,:) = [ 0, 0]
+   K1(68,:) = [ 0, 0]
+   K1(69,:) = [ 0, 0]
+   K1(70,:) = [ 0, 0]
+   K1(71,:) = [ 0, 0]
+   K1(72,:) = [ 0, 0]
+   K1(73,:) = [ 0, 0]
+   K1(74,:) = [ 0, 0]
+   K1(75,:) = [ 0, 0]
+   K1(76,:) = [ 0, 0]
+ 
+   K2(1,:) = [ 0, 0, 0, 0, 2, 0]
+   K2(2,:) = [ 0, 0, 0, 0, 2, 0]
+ 
+   KL(1,:) = [ 0, 0, 0, 0, 2, 0, 0]
+   KL(2,:) = [ 0, 0, 0, 0, 2, 0, 0]
+ 
+   KL2(  1,:) = [   0,   0,   0,   0,   6,   0,   0]
+   KL2(  2,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(  3,:) = [   0,   0,   0,   0,   6,   0,   0]
+   KL2(  4,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(  5,:) = [   6,   0,   6,   0,   0,   0,  18]
+   KL2(  6,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(  7,:) = [   0,   0,   0,   0,  18,   0,   0]
+   KL2(  8,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(  9,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 10,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 11,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 12,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 13,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 14,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 15,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 16,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 17,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 18,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 19,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 20,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 21,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 22,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 23,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 24,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 25,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 26,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 27,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 28,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 29,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 30,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 31,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 32,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 33,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 34,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 35,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 36,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 37,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 38,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 39,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 40,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 41,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 42,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 43,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 44,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 45,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 46,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 47,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 48,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 49,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 50,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 51,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 52,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 53,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 54,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 55,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 56,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 57,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 58,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 59,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 60,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 61,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 62,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 63,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 64,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 65,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 66,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 67,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 68,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 69,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 70,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 71,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 72,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 73,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 74,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 75,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 76,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 77,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 78,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 79,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 80,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 81,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 82,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 83,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 84,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 85,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 86,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 87,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 88,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 89,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 90,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 91,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 92,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 93,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 94,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 95,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 96,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 97,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 98,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 99,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(100,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(101,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(102,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(103,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(104,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(105,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(106,:) = [   0,   0,   0,   0,   8,   0,   0]
+   KL2(107,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(108,:) = [   0,   0,   0,   0,   8,   0,   0]
+   KL2(109,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(110,:) = [   8,   0,   8,   0,   0,   0,  24]
+   KL2(111,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(112,:) = [   0,   0,   0,   0,  24,   0,   0]
+   KL2(113,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(114,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(115,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(116,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(117,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(118,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(119,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(120,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(121,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(122,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(123,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(124,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(125,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(126,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(127,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(128,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(129,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(130,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(131,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(132,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(133,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(134,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(135,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(136,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(137,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(138,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(139,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(140,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(141,:) = [   0,   0,   0,   0,  -8,   0,   0]
+   KL2(142,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(143,:) = [   0,   0,   0,   0,  -8,   0,   0]
+   KL2(144,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(145,:) = [  -8,   0,  -8,   0,   0,   0, -24]
+   KL2(146,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(147,:) = [   0,   0,   0,   0, -24,   0,   0]
+   KL2(148,:) = [   0,   0,   0,   0,   8,   0,   0]
+   KL2(149,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(150,:) = [   0,   0,   0,   0,   8,   0,   0]
+   KL2(151,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(152,:) = [   8,   0,   8,   0,   0,   0,  24]
+   KL2(153,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(154,:) = [   0,   0,   0,   0,  24,   0,   0]
+   KL2(155,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(156,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(157,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(158,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(159,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(160,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(161,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(162,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(163,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(164,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(165,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(166,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(167,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(168,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(169,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(170,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(171,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(172,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(173,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(174,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(175,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(176,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(177,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(178,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(179,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(180,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(181,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(182,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(183,:) = [   0,   0,   0,   0,   9,   0,   0]
+   KL2(184,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(185,:) = [   0,   0,   0,   0,  -9,   0,   0]
+   KL2(186,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(187,:) = [   9,   0,  -9,   0,   0,   0,   0]
+   KL2(188,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(189,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(190,:) = [   0,   0,   0,   0,  -9,   0,   0]
+   KL2(191,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(192,:) = [   0,   0,   0,   0,   9,   0,   0]
+   KL2(193,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(194,:) = [  -9,   0,   9,   0,   0,   0,   0]
+   KL2(195,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(196,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(197,:) = [   0,   0,   0,   0,  18,   0,   0]
+   KL2(198,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(199,:) = [   0,   0,   0,   0,  18,   0,   0]
+   KL2(200,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(201,:) = [  18,   0,  18,   0,   0,   0,  54]
+   KL2(202,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(203,:) = [   0,   0,   0,   0,  54,   0,   0]
+   KL2(204,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(205,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(206,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(207,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(208,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(209,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(210,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(211,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(212,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(213,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(214,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(215,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(216,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(217,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(218,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(219,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(220,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(221,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(222,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(223,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(224,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(225,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(226,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(227,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(228,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(229,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(230,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(231,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(232,:) = [   0,   0,   0,   0,  -9,   0,   0]
+   KL2(233,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(234,:) = [   0,   0,   0,   0,   9,   0,   0]
+   KL2(235,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(236,:) = [  -9,   0,   9,   0,   0,   0,   0]
+   KL2(237,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(238,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(239,:) = [   0,   0,   0,   0,   9,   0,   0]
+   KL2(240,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(241,:) = [   0,   0,   0,   0,  -9,   0,   0]
+   KL2(242,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(243,:) = [   9,   0,  -9,   0,   0,   0,   0]
+   KL2(244,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(245,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(246,:) = [   0,   0,   0,   0, -18,   0,   0]
+   KL2(247,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(248,:) = [   0,   0,   0,   0, -18,   0,   0]
+   KL2(249,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(250,:) = [ -18,   0, -18,   0,   0,   0, -54]
+   KL2(251,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(252,:) = [   0,   0,   0,   0, -54,   0,   0]
+   KL2(253,:) = [   0,   0,   0,   0,  18,   0,   0]
+   KL2(254,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(255,:) = [   0,   0,   0,   0,  18,   0,   0]
+   KL2(256,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(257,:) = [  18,   0,  18,   0,   0,   0,  54]
+   KL2(258,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(259,:) = [   0,   0,   0,   0,  54,   0,   0]
+   KL2(260,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(261,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(262,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(263,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(264,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(265,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(266,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2 = (1._/**/REALKIND / 3) * KL2
+ 
+   KL2ct(1,:) = [ 0, 0, 0, 0, 2, 0]
+   KL2ct(2,:) = [ 0, 0, 0, 0, 0, 0]
+   KL2ct(3,:) = [ 0, 0, 0, 0, 2, 0]
+   KL2ct(4,:) = [ 0, 0, 0, 0, 0, 0]
+   KL2ct(5,:) = [ 2, 0, 2, 0, 0, 0]
+   KL2ct(6,:) = [ 0, 0, 0, 0, 0, 0]
+   KL2ct(7,:) = [ 0, 0, 0, 0, 6, 0]
+ 
+   KL2ct2(  1,:) = [   0,   0,   0,   0,   6,   0]
+   KL2ct2(  2,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(  3,:) = [   0,   0,   0,   0,   6,   0]
+   KL2ct2(  4,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(  5,:) = [   6,   0,   6,   0,   0,   0]
+   KL2ct2(  6,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(  7,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(  8,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(  9,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 10,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 11,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 12,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 13,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 14,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 15,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 16,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 17,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 18,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 19,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 20,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 21,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 22,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 23,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 24,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 25,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 26,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 27,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 28,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 29,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 30,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 31,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 32,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 33,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 34,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 35,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 36,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 37,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 38,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 39,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 40,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 41,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 42,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 43,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 44,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 45,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 46,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 47,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 48,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 49,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 50,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 51,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 52,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 53,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 54,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 55,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 56,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 57,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 58,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 59,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 60,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 61,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 62,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 63,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 64,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 65,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 66,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 67,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 68,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 69,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 70,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 71,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 72,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 73,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 74,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 75,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 76,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 77,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 78,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 79,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 80,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 81,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 82,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 83,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 84,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 85,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 86,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 87,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 88,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 89,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 90,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 91,:) = [   0,   0,   0,   0,   8,   0]
+   KL2ct2( 92,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 93,:) = [   0,   0,   0,   0,   8,   0]
+   KL2ct2( 94,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 95,:) = [   8,   0,   8,   0,   0,   0]
+   KL2ct2( 96,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 97,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 98,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 99,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(100,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(101,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(102,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(103,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(104,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(105,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(106,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(107,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(108,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(109,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(110,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(111,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(112,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(113,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(114,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(115,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(116,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(117,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(118,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(119,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(120,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(121,:) = [   0,   0,   0,   0,  -8,   0]
+   KL2ct2(122,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(123,:) = [   0,   0,   0,   0,  -8,   0]
+   KL2ct2(124,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(125,:) = [  -8,   0,  -8,   0,   0,   0]
+   KL2ct2(126,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(127,:) = [   0,   0,   0,   0,   8,   0]
+   KL2ct2(128,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(129,:) = [   0,   0,   0,   0,   8,   0]
+   KL2ct2(130,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(131,:) = [   8,   0,   8,   0,   0,   0]
+   KL2ct2(132,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(133,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(134,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(135,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(136,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(137,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(138,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(139,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(140,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(141,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(142,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(143,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(144,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(145,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(146,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(147,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(148,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(149,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(150,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(151,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(152,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(153,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(154,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(155,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(156,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(157,:) = [   0,   0,   0,   0,   9,   0]
+   KL2ct2(158,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(159,:) = [   0,   0,   0,   0,  -9,   0]
+   KL2ct2(160,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(161,:) = [   9,   0,  -9,   0,   0,   0]
+   KL2ct2(162,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(163,:) = [   0,   0,   0,   0,  -9,   0]
+   KL2ct2(164,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(165,:) = [   0,   0,   0,   0,   9,   0]
+   KL2ct2(166,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(167,:) = [  -9,   0,   9,   0,   0,   0]
+   KL2ct2(168,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(169,:) = [   0,   0,   0,   0,  18,   0]
+   KL2ct2(170,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(171,:) = [   0,   0,   0,   0,  18,   0]
+   KL2ct2(172,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(173,:) = [  18,   0,  18,   0,   0,   0]
+   KL2ct2(174,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(175,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(176,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(177,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(178,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(179,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(180,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(181,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(182,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(183,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(184,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(185,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(186,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(187,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(188,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(189,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(190,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(191,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(192,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(193,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(194,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(195,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(196,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(197,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(198,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(199,:) = [   0,   0,   0,   0,  -9,   0]
+   KL2ct2(200,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(201,:) = [   0,   0,   0,   0,   9,   0]
+   KL2ct2(202,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(203,:) = [  -9,   0,   9,   0,   0,   0]
+   KL2ct2(204,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(205,:) = [   0,   0,   0,   0,   9,   0]
+   KL2ct2(206,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(207,:) = [   0,   0,   0,   0,  -9,   0]
+   KL2ct2(208,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(209,:) = [   9,   0,  -9,   0,   0,   0]
+   KL2ct2(210,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(211,:) = [   0,   0,   0,   0, -18,   0]
+   KL2ct2(212,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(213,:) = [   0,   0,   0,   0, -18,   0]
+   KL2ct2(214,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(215,:) = [ -18,   0, -18,   0,   0,   0]
+   KL2ct2(216,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(217,:) = [   0,   0,   0,   0,  18,   0]
+   KL2ct2(218,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(219,:) = [   0,   0,   0,   0,  18,   0]
+   KL2ct2(220,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(221,:) = [  18,   0,  18,   0,   0,   0]
+   KL2ct2(222,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(223,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(224,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(225,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(226,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(227,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(228,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2 = (1._/**/REALKIND / 3) * KL2ct2
+ 
+   end subroutine colourmatrix_init
+ end module ol_colourmatrix_ggh2tt_nexnmemxbbxgg_2_/**/REALKIND
+ 
+ 
+ 
+ module ol_forced_parameters_ggh2tt_nexnmemxbbxgg_2_/**/REALKIND
+   implicit none
+   contains
+   subroutine check_forced_parameters
+     use ol_parameters_decl_/**/REALKIND
+     use ol_loop_parameters_decl_/**/REALKIND
+ #ifndef PRECISION_dp
+     use ol_loop_parameters_decl_/**/DREALKIND, only: LeadingColour, nc, nf, CKMORDER
+ #endif
+     implicit none
+     logical, save :: checks_not_written = .true.
+ 
+     if (checks_not_written) then
+     ! e.g.
+     ! if (ME /= 0) write(*,101) 'ME = 0'
+   if (ME /= 0) write(*,101) 'ME = 0'
+   if (MM /= 0) write(*,101) 'MM = 0'
+   if (CKMORDER /= 0) write(*,101) 'CKMORDER = 0'
+   if (nc /= 3) write(*,101) 'nc = 3'
+   if (nf /= 6) write(*,101) 'nf = 6'
+   if (MU /= 0) write(*,101) 'MU = 0'
+   if (MD /= 0) write(*,101) 'MD = 0'
+   if (MS /= 0) write(*,101) 'MS = 0'
+   if (MC /= 0) write(*,101) 'MC = 0'
+   if (YU /= 0) write(*,101) 'YU = 0'
+   if (YD /= 0) write(*,101) 'YD = 0'
+   if (YS /= 0) write(*,101) 'YS = 0'
+   if (YC /= 0) write(*,101) 'YC = 0'
+   if (LeadingColour /= 0) write(*,101) 'LeadingColour = 0'
+   if (wMB /= 0) write(*,101) 'wMB = 0'
+   if (wMB /= 0) write(*,101) 'wMB = 0'
+ 
+ 
+     checks_not_written = .false.
+     end if
+ 
+     101 format('[OpenLoops] === WARNING ===',/,'[OpenLoops] code was generated with ',A,/,'[OpenLoops] ===============')
+   end subroutine check_forced_parameters
+ end module ol_forced_parameters_ggh2tt_nexnmemxbbxgg_2_/**/REALKIND
+ 
+ module ol_loop_ggh2tt_nexnmemxbbxgg_2_/**/REALKIND
+   use KIND_TYPES, only: REALKIND, intkind1
+   implicit none
+   ! diagram prefactors
+   integer,           save :: fac_status_loop1 = -1, fac_status_loop2 = -1
+   complex(REALKIND), save :: f(44), c(0)
+   ! tree wavefunctions
+   complex(REALKIND), save :: wf(4,-8+1:105)
+   ! denominators
+   complex(REALKIND), save :: den(78)
+   ! Born, CT and Loop colour vector for each helicity configuration
+   complex(REALKIND), save :: M0(2,256), Mct(6,256), Mcol_loop(7,256)
+   ! zero helicity identifier
+   logical,           save :: zerohel(256) = .true., zerohel_ct(256) = .true.
+ 
+   contains
+ 
+ ! **********************************************************************
+ subroutine fac_init_loop()
+ ! Writes diagram prefactors to 'f', rsp. 'c'
+ ! **********************************************************************
+   use ol_parameters_decl_/**/REALKIND
+   use ol_parameters_decl_/**/DREALKIND, only: do_ew_renorm
+   use ol_loop_parameters_decl_/**/REALKIND
+   use ol_parameters_init_/**/REALKIND, only: ensure_mp_loop_init
+   use ol_init, only: set_parameter, tree_parameters_flush, parameters_flush
+ #ifndef PRECISION_dp
+   use ol_loop_parameters_decl_/**/DREALKIND, only: SwF, SwB
+ !  use ol_loop_parameters_decl_/**/DREALKIND, only: DOI
+ #endif
+   implicit none
+   call set_parameter("ew_renorm", 1)
+   if (parameters_status == 0) call tree_parameters_flush()
+   if (loop_parameters_status == 0) call parameters_flush()
+   call ensure_mp_loop_init()
+   fac_status_loop1 = parameters_status
+   fac_status_loop2 = loop_parameters_status
+   ! factors of the diagrams
+     f( 1) = (CI*eQED**4*gQCD**2)/(4._/**/REALKIND*sw**4)
+     f( 2) = (eQED**4*gQCD**2)/(sw**4*4._/**/REALKIND)
+     f( 3) = 0!(CI*countertermnorm*eQED**6*gQCD**2)/(4._/**/REALKIND*sw**4)
+     f( 4) = 0!(countertermnorm*eQED**6*gQCD**2)/(sw**4*4._/**/REALKIND)
+     f( 5) = 0!(countertermnorm*ctZGG*eQED**6*gQCD**2)/(sw**4*4._/**/REALKIND)
+     f( 6) = 0!(CI*countertermnorm*eQED**6*EWctVbt*gQCD**2)/(4._/**/REALKIND*sw**4)
+     f( 7) = 0!(countertermnorm*eQED**6*EWctVbt*gQCD**2)/(sw**4*4._/**/REALKIND)
+     f( 8) = 0!(CI*countertermnorm*eQED**6*EWctVen*gQCD**2)/(4._/**/REALKIND*sw**4)
+     f( 9) = 0!(countertermnorm*eQED**6*EWctVen*gQCD**2)/(sw**4*4._/**/REALKIND)
+     f(10) = 0!(CI*countertermnorm*eQED**6*EWctVne*gQCD**2)/(4._/**/REALKIND*sw**4)
+     f(11) = 0!(countertermnorm*eQED**6*EWctVne*gQCD**2)/(sw**4*4._/**/REALKIND)
+     f(12) = 0!(CI*countertermnorm*eQED**6*EWctVtb*gQCD**2)/(4._/**/REALKIND*sw**4)
+     f(13) = 0!(countertermnorm*eQED**6*EWctVtb*gQCD**2)/(sw**4*4._/**/REALKIND)
+     f(14) = (CI*countertermnorm*eQED**4*gQCD**4)/(4._/**/REALKIND*sw**4)
+     f(15) = (countertermnorm*eQED**4*gQCD**4)/(sw**4*4._/**/REALKIND)
+     f(16) = (CI*countertermnorm*ctGtt*eQED**4*gQCD**4)/(4._/**/REALKIND*sw**4)
+     f(17) = (countertermnorm*ctGtt*eQED**4*gQCD**4)/(sw**4*4._/**/REALKIND)
+     f(18) = (CI*countertermnorm*ctVbt*eQED**4*gQCD**4)/(4._/**/REALKIND*sw**4)
+     f(19) = (countertermnorm*ctVbt*eQED**4*gQCD**4)/(sw**4*4._/**/REALKIND)
+     f(20) = (countertermnorm*ctVVV*eQED**4*gQCD**4)/(sw**4*4._/**/REALKIND)
+     f(21) = (CI*cw**2*eQED**6*gQCD**2*integralnorm*SwB)/(4._/**/REALKIND*sw**6)
+     f(22) = (cw**2*eQED**6*gQCD**2*integralnorm*SwB)/(sw**6*4._/**/REALKIND)
+     f(23) = (CI*eQED**6*gQCD**2*integralnorm*SwB)/(4._/**/REALKIND*sw**4)
+     f(24) = (eQED**6*gQCD**2*integralnorm*SwB)/(sw**4*4._/**/REALKIND)
+     f(25) = (CI*eQED**4*gQCD**4*integralnorm*SwB)/(8._/**/REALKIND*sw**4)
+     f(26) = (CI*eQED**4*gQCD**4*integralnorm*SwB)/(4._/**/REALKIND*sw**4)
+     f(27) = (eQED**4*gQCD**4*integralnorm*SwB)/(sw**4*4._/**/REALKIND)
+     f(28) = (CI*eQED**6*gQCD**2*integralnorm*SwF)/(8._/**/REALKIND*sw**6)
+     f(29) = (CI*eQED**6*gQCD**2*integralnorm*SwF)/(4._/**/REALKIND*sw**6)
+     f(30) = (eQED**6*gQCD**2*integralnorm*SwF)/(sw**6*8._/**/REALKIND)
+     f(31) = (eQED**6*gQCD**2*integralnorm*SwF)/(sw**6*4._/**/REALKIND)
+     f(32) = (eQED**6*gQCD**2*integralnorm*SwF)/(sw**4*18._/**/REALKIND)
+     f(33) = (eQED**6*gQCD**2*integralnorm*SwF)/(sw**4*9._/**/REALKIND)
+     f(34) = (2*eQED**6*gQCD**2*integralnorm*SwF)/(sw**4*9._/**/REALKIND)
+     f(35) = (eQED**6*gQCD**2*integralnorm*SwF)/(sw**4*4._/**/REALKIND)
+     f(36) = (eQED**6*gQCD**2*integralnorm*SwF)/(sw**4*2._/**/REALKIND)
+     f(37) = (CI*eQED**4*gQCD**4*integralnorm*SwF)/(4._/**/REALKIND*sw**4)
+     f(38) = (CI*eQED**4*gQCD**4*integralnorm*SwF)/(2._/**/REALKIND*sw**4)
+     f(39) = (eQED**4*gQCD**4*integralnorm*SwF)/(sw**4*4._/**/REALKIND)
+     f(40) = (eQED**4*gQCD**4*integralnorm*SwF)/(sw**4*2._/**/REALKIND)
+     f(41) = (CI*countertermnorm*ctHGG*eQED**6*gQCD**2*MB*YB*YT)/(8._/**/REALKIND*MQ2sum*MW*sw**5)
+     f(42) = (eQED**6*gQCD**2*integralnorm*SwF*YB*YT)/(MW**2*sw**6*16._/**/REALKIND)
+     f(43) = (CI*countertermnorm*ctHGG*eQED**6*gQCD**2*MT*YT**2)/(8._/**/REALKIND*MQ2sum*MW*sw**5)
+     f(44) = (eQED**6*gQCD**2*integralnorm*SwF*YT**2)/(MW**2*sw**6*16._/**/REALKIND)
+ 
+ 
+ end subroutine fac_init_loop
+ 
+ 
+ ! **********************************************************************
+ subroutine tree_wavefunctions(P, H, M1, M2, POLSEL)
+ ! P(0:3,npart) = 2 -> n-2 external momenta (standard representation)
+ ! H(npart)     = external-particle helicities
+ ! Writes the tree wave functions to 'wf', denominators to 'den'.
+ ! Returns the Born and counterterm colour vectors M1 and M2.
+ ! **********************************************************************
+   use ol_parameters_decl_/**/REALKIND ! masses
+   use ol_loop_parameters_decl_/**/REALKIND ! counterterms
+   use ol_momenta_decl_/**/REALKIND, only: Q
+   use ol_wavefunctions_/**/REALKIND
+   use ol_propagators_/**/REALKIND
+   use ol_vertices_/**/REALKIND
+   use ol_counterterms_/**/REALKIND
+   implicit none
+   real(REALKIND),    intent(in)  :: P(0:3,8)
+   integer,           intent(in)  :: H(8)
+   integer,           intent(in), optional  :: POLSEL(8)
+   complex(REALKIND), intent(out) :: M1(2), M2(6)
+   complex(REALKIND) :: A(46)
+   ! external WFs
+   if (present(POLSEL)) then
+     call pol_wf_A(P(:,1), rZERO, H(1), wf(:,0), POLSEL(1))
+     call pol_wf_Q(P(:,2), rZERO, H(2), wf(:,-1), POLSEL(2))
+     call pol_wf_Q(P(:,3), rZERO, H(3), wf(:,-2), POLSEL(3))
+     call pol_wf_A(P(:,4), rZERO, H(4), wf(:,-3), POLSEL(4))
+     call pol_wf_Q(P(:,5), rMB, H(5), wf(:,-4), POLSEL(5))
+     call pol_wf_A(P(:,6), rMB, H(6), wf(:,-5), POLSEL(6))
+     call pol_wf_V(P(:,7), rZERO, H(7), wf(:,-6), POLSEL(7))
+     call pol_wf_V(P(:,8), rZERO, H(8), wf(:,-7), POLSEL(8))
+ 
+   else
+     call pol_wf_A(P(:,1), rZERO, H(1), wf(:,0), 0)
+     call pol_wf_Q(P(:,2), rZERO, H(2), wf(:,-1), 0)
+     call pol_wf_Q(P(:,3), rZERO, H(3), wf(:,-2), 0)
+     call pol_wf_A(P(:,4), rZERO, H(4), wf(:,-3), 0)
+     call pol_wf_Q(P(:,5), rMB, H(5), wf(:,-4), 0)
+     call pol_wf_A(P(:,6), rMB, H(6), wf(:,-5), 0)
+     call pol_wf_V(P(:,7), rZERO, H(7), wf(:,-6), 0)
+     call pol_wf_V(P(:,8), rZERO, H(8), wf(:,-7), 0)
+ 
+   end if
+ 
+   ! internal WFs
+   call vert_QA_W(wf(:,-2),wf(:,0),wf(:,1))
+   call vert_QA_W(wf(:,-1),wf(:,-3),wf(:,2))
+   call vert_UV_W(wf(:,-6),Q(:,64),wf(:,-7),Q(:,128),wf(:,3))
+   call prop_W_W(wf(:,2),Q(:,10),MW,1_intkind1,wf(:,4))
+   call prop_W_W(wf(:,1),Q(:,5),MW,1_intkind1,wf(:,5))
+   call vert_WQ_A(wf(:,4),wf(:,-4),wf(:,6))
+   call vert_AW_Q(wf(:,-5),wf(:,5),wf(:,7))
+   call prop_Q_A(wf(:,6),Q(:,26),MT,1_intkind1,wf(:,8))
+   call prop_A_Q(wf(:,7),Q(:,37),MT,1_intkind1,wf(:,9))
+   call vert_QA_V(wf(:,8),wf(:,9),wf(:,10))
+   call vert_VQ_A(wf(:,-6),wf(:,8),wf(:,11))
+   call vert_AV_Q(wf(:,9),wf(:,-7),wf(:,12))
+   call prop_Q_A(wf(:,11),Q(:,90),MT,1_intkind1,wf(:,13))
+   call vert_AV_Q(wf(:,9),wf(:,-6),wf(:,14))
+   call vert_VQ_A(wf(:,-7),wf(:,8),wf(:,15))
+   call prop_A_Q(wf(:,14),Q(:,101),MT,1_intkind1,wf(:,16))
+   call counter_QA_V(wf(:,8),wf(:,9),wf(:,17))
+   call counter_QA_V_LR(EWctGtt,wf(:,8),wf(:,9),wf(:,18))
+   call counter_AV_Q(wf(:,9),wf(:,-7),wf(:,19))
+   call counter_AV_Q_LR(EWctGtt,wf(:,9),wf(:,-7),wf(:,20))
+   call counter_VQ_A(wf(:,-7),wf(:,8),wf(:,21))
+   call counter_VQ_A_LR(EWctGtt,wf(:,-7),wf(:,8),wf(:,22))
+   call counter_AV_Q(wf(:,9),wf(:,-6),wf(:,23))
+   call prop_Q_A(wf(:,15),Q(:,154),MT,1_intkind1,wf(:,24))
+   call counter_AV_Q_LR(EWctGtt,wf(:,9),wf(:,-6),wf(:,25))
+   call counter_VQ_A(wf(:,-6),wf(:,8),wf(:,26))
+   call prop_A_Q(wf(:,12),Q(:,165),MT,1_intkind1,wf(:,27))
+   call counter_VQ_A_LR(EWctGtt,wf(:,-6),wf(:,8),wf(:,28))
+   call counter_GG_S(wf(:,-6),wf(:,-7),wf(:,29))
+   call vert_AQ_S(gH,wf(:,9),wf(:,8),wf(:,30))
+   call counter_GG_V(wf(:,-6),Q(:,64),wf(:,-7),Q(:,128),wf(:,31))
+   call prop_W_W(wf(:,31),Q(:,192),MZ,1_intkind1,wf(:,32))
+   call vert_QA_Z(gZu,wf(:,8),wf(:,9),wf(:,33))
+   call counter_UV_W(wf(:,-6),Q(:,64),wf(:,-7),Q(:,128),wf(:,34))
+   call counter_AW_Q(wf(:,-5),wf(:,5),wf(:,35))
+   call prop_A_Q(wf(:,35),Q(:,37),MT,1_intkind1,wf(:,36))
+   call vert_QA_V(wf(:,8),wf(:,36),wf(:,37))
+   call vert_AV_Q(wf(:,36),wf(:,-7),wf(:,38))
+   call vert_AV_Q(wf(:,36),wf(:,-6),wf(:,39))
+   call prop_A_Q(wf(:,39),Q(:,101),MT,1_intkind1,wf(:,40))
+   call counter_WQ_A(wf(:,4),wf(:,-4),wf(:,41))
+   call prop_Q_A(wf(:,41),Q(:,26),MT,1_intkind1,wf(:,42))
+   call vert_QA_V(wf(:,42),wf(:,9),wf(:,43))
+   call vert_VQ_A(wf(:,-6),wf(:,42),wf(:,44))
+   call prop_Q_A(wf(:,44),Q(:,90),MT,1_intkind1,wf(:,45))
+   call vert_VQ_A(wf(:,-7),wf(:,42),wf(:,46))
+   call counter_QA_W(wf(:,-1),wf(:,-3),wf(:,47))
+   call prop_W_W(wf(:,47),Q(:,10),MW,1_intkind1,wf(:,48))
+   call vert_WQ_A(wf(:,48),wf(:,-4),wf(:,49))
+   call prop_Q_A(wf(:,49),Q(:,26),MT,1_intkind1,wf(:,50))
+   call vert_QA_V(wf(:,50),wf(:,9),wf(:,51))
+   call vert_VQ_A(wf(:,-6),wf(:,50),wf(:,52))
+   call prop_Q_A(wf(:,52),Q(:,90),MT,1_intkind1,wf(:,53))
+   call vert_VQ_A(wf(:,-7),wf(:,50),wf(:,54))
+   call counter_QA_W(wf(:,-2),wf(:,0),wf(:,55))
+   call prop_W_W(wf(:,55),Q(:,5),MW,1_intkind1,wf(:,56))
+   call vert_AW_Q(wf(:,-5),wf(:,56),wf(:,57))
+   call prop_A_Q(wf(:,57),Q(:,37),MT,1_intkind1,wf(:,58))
+   call vert_QA_V(wf(:,8),wf(:,58),wf(:,59))
+   call vert_AV_Q(wf(:,58),wf(:,-7),wf(:,60))
+   call vert_AV_Q(wf(:,58),wf(:,-6),wf(:,61))
+   call prop_A_Q(wf(:,61),Q(:,101),MT,1_intkind1,wf(:,62))
+   call counter_V_V(EWctWW,wf(:,5),Q(:,5),wf(:,63))
+   call prop_W_W(wf(:,63),Q(:,5),MW,1_intkind1,wf(:,64))
+   call vert_AW_Q(wf(:,-5),wf(:,64),wf(:,65))
+   call vert_VQ_A(wf(:,3),wf(:,8),wf(:,66))
+   call prop_A_Q(wf(:,65),Q(:,37),MT,1_intkind1,wf(:,67))
+   call counter_V_V(EWctWW,wf(:,4),Q(:,10),wf(:,68))
+   call prop_W_W(wf(:,68),Q(:,10),MW,1_intkind1,wf(:,69))
+   call vert_WQ_A(wf(:,69),wf(:,-4),wf(:,70))
+   call vert_AV_Q(wf(:,9),wf(:,3),wf(:,71))
+   call prop_Q_A(wf(:,70),Q(:,26),MT,1_intkind1,wf(:,72))
+   call counter_V_V(ctGG,wf(:,3),Q(:,192),wf(:,73))
+   call vert_VQ_A(wf(:,73),wf(:,8),wf(:,74))
+   call vert_AV_Q(wf(:,67),wf(:,-7),wf(:,75))
+   call vert_AV_Q(wf(:,67),wf(:,-6),wf(:,76))
+   call vert_VQ_A(wf(:,-6),wf(:,72),wf(:,77))
+   call vert_VQ_A(wf(:,-7),wf(:,72),wf(:,78))
+   call counter_Q_A(cttt,wf(:,13),Q(:,90),wf(:,79))
+   call counter_Q_A_LR(EWcttt,wf(:,13),Q(:,90),wf(:,80))
+   call counter_A_Q(cttt,wf(:,16),Q(:,101),wf(:,81))
+   call counter_A_Q_LR(EWcttt,wf(:,16),Q(:,101),wf(:,82))
+   call prop_A_Q(wf(:,71),Q(:,229),MT,1_intkind1,wf(:,83))
+   call prop_Q_A(wf(:,66),Q(:,218),MT,1_intkind1,wf(:,84))
+   call prop_W_W(wf(:,33),Q(:,63),MZ,1_intkind1,wf(:,85))
+   call vert_AV_Q(wf(:,16),wf(:,-7),wf(:,86))
+   call prop_A_Q(wf(:,86),Q(:,229),MT,1_intkind1,wf(:,87))
+   call vert_AV_Q(wf(:,27),wf(:,-6),wf(:,88))
+   call prop_A_Q(wf(:,88),Q(:,229),MT,1_intkind1,wf(:,89))
+   call vert_VQ_A(wf(:,-7),wf(:,13),wf(:,90))
+   call prop_Q_A(wf(:,90),Q(:,218),MT,1_intkind1,wf(:,91))
+   call vert_VQ_A(wf(:,-6),wf(:,24),wf(:,92))
+   call prop_Q_A(wf(:,92),Q(:,218),MT,1_intkind1,wf(:,93))
+   call vert_QA_W(wf(:,-4),wf(:,83),wf(:,94))
+   call prop_W_W(wf(:,94),Q(:,245),MW,1_intkind1,wf(:,95))
+   call vert_QA_W(wf(:,84),wf(:,-5),wf(:,96))
+   call prop_W_W(wf(:,96),Q(:,250),MW,1_intkind1,wf(:,97))
+   call vert_QA_W(wf(:,-4),wf(:,89),wf(:,98))
+   call prop_W_W(wf(:,98),Q(:,245),MW,1_intkind1,wf(:,99))
+   call vert_QA_W(wf(:,-4),wf(:,87),wf(:,100))
+   call prop_W_W(wf(:,100),Q(:,245),MW,1_intkind1,wf(:,101))
+   call vert_QA_W(wf(:,91),wf(:,-5),wf(:,102))
+   call prop_W_W(wf(:,102),Q(:,250),MW,1_intkind1,wf(:,103))
+   call vert_QA_W(wf(:,93),wf(:,-5),wf(:,104))
+   call prop_W_W(wf(:,104),Q(:,250),MW,1_intkind1,wf(:,105))
+ 
+   call denominators()
+   call diagrams(A)
+   call colourvectors(A, M1, M2)
+ end subroutine tree_wavefunctions
+ 
+ 
+ subroutine denominators()
+   use ol_parameters_decl_/**/REALKIND ! masses
+   use ol_momenta_decl_/**/REALKIND, only: Q
+   implicit none
+   ! propagators
+   den(1) = 1 / (Q(5,10) - MW2)
+   den(2) = 1 / (Q(5,5) - MW2)
+   den(3) = 1 / (Q(5,26) - MT2)
+   den(5) = 1 / (Q(5,37) - MT2)
+   den(7) = 1 / (Q(5,192))
+   den(10) = 1 / (Q(5,90) - MT2)
+   den(13) = 1 / (Q(5,101) - MT2)
+   den(16) = 1 / (Q(5,154) - MT2)
+   den(19) = 1 / (Q(5,165) - MT2)
+   den(22) = 1 / (Q(5,192) - MH2)
+   den(24) = 1 / (Q(5,192) - MZ2)
+   den(43) = 1 / (Q(5,229) - MT2)
+   den(45) = 1 / (Q(5,218) - MT2)
+   den(47) = 1 / (Q(5,63) - MH2)
+   den(49) = 1 / (Q(5,63))
+   den(51) = 1 / (Q(5,63) - MZ2)
+   den(57) = 1 / (Q(5,245) - MW2)
+   den(59) = 1 / (Q(5,250) - MW2)
+ 
+   ! denominators
+   den(4) = den(1)*den(3)
+   den(6) = den(2)*den(5)
+   den(8) = den(4)*den(6)
+   den(9) = den(7)*den(8)
+   den(11) = den(4)*den(10)
+   den(12) = den(6)*den(11)
+   den(14) = den(6)*den(13)
+   den(15) = den(4)*den(14)
+   den(17) = den(4)*den(16)
+   den(18) = den(6)*den(17)
+   den(20) = den(6)*den(19)
+   den(21) = den(4)*den(20)
+   den(23) = den(8)*den(22)
+   den(25) = den(8)*den(24)
+   den(26) = den(2)**2
+   den(27) = den(4)*den(7)
+   den(28) = den(5)*den(26)
+   den(29) = den(27)*den(28)
+   den(30) = den(1)**2
+   den(31) = den(6)*den(7)
+   den(32) = den(3)*den(30)
+   den(33) = den(31)*den(32)
+   den(34) = den(7)**2
+   den(35) = den(4)*den(34)
+   den(36) = den(6)*den(35)
+   den(37) = den(11)*den(28)
+   den(38) = den(17)*den(28)
+   den(39) = den(20)*den(32)
+   den(40) = den(14)*den(32)
+   den(41) = den(11)*den(20)
+   den(42) = den(14)*den(17)
+   den(44) = den(31)*den(43)
+   den(46) = den(27)*den(45)
+   den(48) = den(8)*den(47)
+   den(50) = den(8)*den(49)
+   den(52) = den(8)*den(51)
+   den(53) = den(14)*den(43)
+   den(54) = den(20)*den(43)
+   den(55) = den(11)*den(45)
+   den(56) = den(17)*den(45)
+   den(58) = den(44)*den(57)
+   den(60) = den(46)*den(59)
+   den(61) = den(54)*den(57)
+   den(62) = den(53)*den(57)
+   den(63) = den(55)*den(59)
+   den(64) = den(56)*den(59)
+   den(65) = den(4)*den(6)*den(7)
+   den(66) = den(1)*den(44)
+   den(67) = den(2)*den(46)
+   den(68) = den(1)*den(53)
+   den(69) = den(1)*den(54)
+   den(70) = den(2)*den(55)
+   den(71) = den(2)*den(56)
+   den(72) = den(7)*den(50)
+   den(73) = den(1)*den(58)
+   den(74) = den(2)*den(60)
+   den(75) = den(1)*den(61)
+   den(76) = den(1)*den(62)
+   den(77) = den(2)*den(63)
+   den(78) = den(2)*den(64)
+ 
+ end subroutine denominators
+ 
+ 
+ subroutine diagrams(A)
+   ! colour stripped tree amplitudes
+   use ol_contractions_/**/REALKIND
+   implicit none
+   complex(REALKIND), intent(out) :: A(46)
+ 
+   A(1) = cont_VV(wf(:,3),wf(:,10)) * den(9)
+   A(2) = cont_QA(wf(:,12),wf(:,13)) * den(12)
+   A(3) = cont_QA(wf(:,15),wf(:,16)) * den(15)
+ 
+   A(4) = cont_VV(wf(:,3),wf(:,17)) * den(9)
+   A(5) = cont_VV(wf(:,3),wf(:,18)) * den(9)
+   A(6) = cont_QA(wf(:,13),wf(:,19)) * den(12)
+   A(7) = cont_QA(wf(:,13),wf(:,20)) * den(12)
+   A(8) = cont_QA(wf(:,16),wf(:,21)) * den(15)
+   A(9) = cont_QA(wf(:,16),wf(:,22)) * den(15)
+   A(10) = cont_QA(wf(:,23),wf(:,24)) * den(18)
+   A(11) = cont_QA(wf(:,24),wf(:,25)) * den(18)
+   A(12) = cont_QA(wf(:,26),wf(:,27)) * den(21)
+   A(13) = cont_QA(wf(:,27),wf(:,28)) * den(21)
+   A(14) = cont_SS(wf(:,29),wf(:,30)) * den(23)
+   A(15) = cont_SS(wf(:,29),wf(:,30)) * den(23)
+   A(16) = cont_VV(wf(:,32),wf(:,33)) * den(25)
+   A(17) = cont_VV(wf(:,10),wf(:,34)) * den(9)
+   A(18) = cont_VV(wf(:,3),wf(:,37)) * den(9)
+   A(19) = cont_VV(wf(:,3),wf(:,37)) * den(9)
+   A(20) = cont_QA(wf(:,13),wf(:,38)) * den(12)
+   A(21) = cont_QA(wf(:,13),wf(:,38)) * den(12)
+   A(22) = cont_QA(wf(:,15),wf(:,40)) * den(15)
+   A(23) = cont_QA(wf(:,15),wf(:,40)) * den(15)
+   A(24) = cont_VV(wf(:,3),wf(:,43)) * den(9)
+   A(25) = cont_VV(wf(:,3),wf(:,43)) * den(9)
+   A(26) = cont_QA(wf(:,12),wf(:,45)) * den(12)
+   A(27) = cont_QA(wf(:,12),wf(:,45)) * den(12)
+   A(28) = cont_QA(wf(:,16),wf(:,46)) * den(15)
+   A(29) = cont_QA(wf(:,16),wf(:,46)) * den(15)
+   A(30) = cont_VV(wf(:,3),wf(:,51)) * den(9)
+   A(31) = cont_QA(wf(:,12),wf(:,53)) * den(12)
+   A(32) = cont_QA(wf(:,16),wf(:,54)) * den(15)
+   A(33) = cont_VV(wf(:,3),wf(:,59)) * den(9)
+   A(34) = cont_QA(wf(:,13),wf(:,60)) * den(12)
+   A(35) = cont_QA(wf(:,15),wf(:,62)) * den(15)
+   A(36) = cont_QA(wf(:,66),wf(:,67)) * den(29)
+   A(37) = cont_QA(wf(:,71),wf(:,72)) * den(33)
+   A(38) = cont_QA(wf(:,9),wf(:,74)) * den(36)
+   A(39) = cont_QA(wf(:,13),wf(:,75)) * den(37)
+   A(40) = cont_QA(wf(:,24),wf(:,76)) * den(38)
+   A(41) = cont_QA(wf(:,27),wf(:,77)) * den(39)
+   A(42) = cont_QA(wf(:,16),wf(:,78)) * den(40)
+   A(43) = cont_QA(wf(:,27),wf(:,79)) * den(41)
+   A(44) = cont_QA(wf(:,27),wf(:,80)) * den(41)
+   A(45) = cont_QA(wf(:,24),wf(:,81)) * den(42)
+   A(46) = cont_QA(wf(:,24),wf(:,82)) * den(42)
+ 
+ end subroutine diagrams
+ 
+ 
+ subroutine colourvectors(A, M1, M2)
+   ! Born and counterterm colour vectors
+   use ol_parameters_decl_/**/REALKIND, only: CI
+   implicit none
+   complex(REALKIND), intent(in) :: A(46)
+   complex(REALKIND), intent(out) :: M1(2), M2(6)
+ 
+   M1(1) = A(3)*f(1)+CI*A(1)*f(2)
+   M1(2) = A(2)*f(1)-CI*A(1)*f(2)
+ 
+   M2(1) = -(A(45)*f(14))-CI*A(38)*f(15)+(A(8)+A(10))*f(16)+CI*A(4)*f(17)+(A(22)+A(28))*f(18)+CI*(A(18)+A(24))*f(19) &
+        +CI*A(17)*f(20)
+   M2(2) = (A(9)+A(11)-A(40)-A(42)-A(46))*f(3)+CI*(A(5)-A(36)-A(37))*f(4)+A(23)*f(6)+CI*A(19)*f(7)+A(35)*f(8)+CI*A(33)*f(9) &
+        +A(32)*f(10)+CI*A(30)*f(11)+A(29)*f(12)+CI*A(25)*f(13)
+   M2(3) = -(A(43)*f(14))+CI*A(38)*f(15)+(A(6)+A(12))*f(16)-CI*A(4)*f(17)+(A(20)+A(26))*f(18)+CI*(-A(18)-A(24))*f(19) &
+        -CI*A(17)*f(20)
+   M2(4) = (A(7)+A(13)-A(39)-A(41)-A(44))*f(3)+CI*(-A(5)+A(36)+A(37))*f(4)+A(21)*f(6)-CI*A(19)*f(7)+A(34)*f(8)-CI*A(33)*f(9) &
+        +A(31)*f(10)-CI*A(30)*f(11)+A(27)*f(12)-CI*A(25)*f(13)
+   M2(5) = -2*A(15)*f(41)-2*A(14)*f(43)
+   M2(6) = -2*A(16)*f(5)
+ 
+ end subroutine colourvectors
+ 
+ end module ol_loop_ggh2tt_nexnmemxbbxgg_2_/**/REALKIND
diff -r -Z --no-dereference -rcN --no-dereference OpenLoops.orig/process_src/ggh2tt/loop_ggh2tt_nexnmemxbbxgg_3.F90 OpenLoops/process_src/ggh2tt/loop_ggh2tt_nexnmemxbbxgg_3.F90
*** OpenLoops.orig/process_src/ggh2tt/loop_ggh2tt_nexnmemxbbxgg_3.F90	2018-12-20 14:42:24.000000000 +0000
--- OpenLoops/process_src/ggh2tt/loop_ggh2tt_nexnmemxbbxgg_3.F90	2019-02-16 22:14:41.453212708 +0000
***************
*** 873,878 ****
--- 873,879 ----
  subroutine denominators()
    use ol_parameters_decl_/**/REALKIND ! masses
    use ol_momenta_decl_/**/REALKIND, only: Q
+   use ol_1hsm_/**/REALKIND, only: HiggsPropFac
    implicit none
    ! propagators
    den(1) = 1 / (Q(5,10) - MW2)
***************
*** 884,892 ****
    den(13) = 1 / (Q(5,101) - MT2)
    den(16) = 1 / (Q(5,154) - MT2)
    den(19) = 1 / (Q(5,165) - MT2)
!   den(22) = 1 / (Q(5,192) - MH2)
    den(24) = 1 / (Q(5,192) - MZ2)
!   den(43) = 1 / (Q(5,63) - MH2)
    den(45) = 1 / (Q(5,63))
    den(47) = 1 / (Q(5,63) - MZ2)
    den(49) = 1 / (Q(5,229) - MT2)
--- 885,893 ----
    den(13) = 1 / (Q(5,101) - MT2)
    den(16) = 1 / (Q(5,154) - MT2)
    den(19) = 1 / (Q(5,165) - MT2)
!   den(22) = HiggsPropFac(Q(5,192))   ! 1 / (Q(5,192) - MH2)
    den(24) = 1 / (Q(5,192) - MZ2)
!   den(43) = HiggsPropFac(Q(5,63))   ! 1 / (Q(5,63) - MH2)
    den(45) = 1 / (Q(5,63))
    den(47) = 1 / (Q(5,63) - MZ2)
    den(49) = 1 / (Q(5,229) - MT2)
diff -r -Z --no-dereference -rcN --no-dereference OpenLoops.orig/process_src/ggh2tt/loop_ggh2tt_nexnmemxbbxgg_3.F90.orig OpenLoops/process_src/ggh2tt/loop_ggh2tt_nexnmemxbbxgg_3.F90.orig
*** OpenLoops.orig/process_src/ggh2tt/loop_ggh2tt_nexnmemxbbxgg_3.F90.orig	1970-01-01 01:00:00.000000000 +0100
--- OpenLoops/process_src/ggh2tt/loop_ggh2tt_nexnmemxbbxgg_3.F90.orig	2018-12-20 14:42:24.000000000 +0000
***************
*** 0 ****
--- 1,1020 ----
+ 
+ module ol_colourmatrix_ggh2tt_nexnmemxbbxgg_3_/**/REALKIND
+   use KIND_TYPES, only: REALKIND
+   implicit none
+   logical, save           :: colmat_not_initialised = .true.
+   complex(REALKIND), save :: K1(76,2), K2(2,6), KL(2,7), KL2(266,7), KL2ct(7,6), KL2ct2(228,6)
+   contains
+   subroutine colourmatrix_init
+     use ol_parameters_decl_/**/REALKIND, only: CI
+     implicit none
+     colmat_not_initialised = .false.
+     ! colour matrix
+ 
+   K1( 1,:) = [ 0, 0]
+   K1( 2,:) = [ 0, 0]
+   K1( 3,:) = [ 0, 0]
+   K1( 4,:) = [ 0, 0]
+   K1( 5,:) = [ 0, 0]
+   K1( 6,:) = [ 0, 0]
+   K1( 7,:) = [ 0, 0]
+   K1( 8,:) = [ 0, 0]
+   K1( 9,:) = [ 0, 0]
+   K1(10,:) = [ 0, 0]
+   K1(11,:) = [ 0, 0]
+   K1(12,:) = [ 0, 0]
+   K1(13,:) = [ 0, 0]
+   K1(14,:) = [ 0, 0]
+   K1(15,:) = [ 0, 0]
+   K1(16,:) = [ 0, 0]
+   K1(17,:) = [ 0, 0]
+   K1(18,:) = [ 0, 0]
+   K1(19,:) = [ 0, 0]
+   K1(20,:) = [ 0, 0]
+   K1(21,:) = [ 0, 0]
+   K1(22,:) = [ 0, 0]
+   K1(23,:) = [ 0, 0]
+   K1(24,:) = [ 0, 0]
+   K1(25,:) = [ 0, 0]
+   K1(26,:) = [ 0, 0]
+   K1(27,:) = [ 0, 0]
+   K1(28,:) = [ 0, 0]
+   K1(29,:) = [ 0, 0]
+   K1(30,:) = [ 0, 0]
+   K1(31,:) = [ 0, 0]
+   K1(32,:) = [ 0, 0]
+   K1(33,:) = [ 0, 0]
+   K1(34,:) = [ 0, 0]
+   K1(35,:) = [ 0, 0]
+   K1(36,:) = [ 0, 0]
+   K1(37,:) = [ 0, 0]
+   K1(38,:) = [ 0, 0]
+   K1(39,:) = [ 0, 0]
+   K1(40,:) = [ 0, 0]
+   K1(41,:) = [ 0, 0]
+   K1(42,:) = [ 0, 0]
+   K1(43,:) = [ 0, 0]
+   K1(44,:) = [ 0, 0]
+   K1(45,:) = [ 0, 0]
+   K1(46,:) = [ 0, 0]
+   K1(47,:) = [ 0, 0]
+   K1(48,:) = [ 0, 0]
+   K1(49,:) = [ 0, 0]
+   K1(50,:) = [ 0, 0]
+   K1(51,:) = [ 0, 0]
+   K1(52,:) = [ 0, 0]
+   K1(53,:) = [ 0, 0]
+   K1(54,:) = [ 0, 0]
+   K1(55,:) = [ 0, 0]
+   K1(56,:) = [ 0, 0]
+   K1(57,:) = [ 0, 0]
+   K1(58,:) = [ 0, 0]
+   K1(59,:) = [ 0, 0]
+   K1(60,:) = [ 0, 0]
+   K1(61,:) = [ 0, 0]
+   K1(62,:) = [ 0, 0]
+   K1(63,:) = [ 0, 0]
+   K1(64,:) = [ 0, 0]
+   K1(65,:) = [ 0, 0]
+   K1(66,:) = [ 0, 0]
+   K1(67,:) = [ 0, 0]
+   K1(68,:) = [ 0, 0]
+   K1(69,:) = [ 0, 0]
+   K1(70,:) = [ 0, 0]
+   K1(71,:) = [ 0, 0]
+   K1(72,:) = [ 0, 0]
+   K1(73,:) = [ 0, 0]
+   K1(74,:) = [ 0, 0]
+   K1(75,:) = [ 0, 0]
+   K1(76,:) = [ 0, 0]
+ 
+   K2(1,:) = [ 0, 0, 0, 0, 2, 0]
+   K2(2,:) = [ 0, 0, 0, 0, 2, 0]
+ 
+   KL(1,:) = [ 0, 0, 0, 0, 2, 0, 0]
+   KL(2,:) = [ 0, 0, 0, 0, 2, 0, 0]
+ 
+   KL2(  1,:) = [   0,   0,   0,   0,   6,   0,   0]
+   KL2(  2,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(  3,:) = [   0,   0,   0,   0,   6,   0,   0]
+   KL2(  4,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(  5,:) = [   6,   0,   6,   0,   0,   0,  18]
+   KL2(  6,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(  7,:) = [   0,   0,   0,   0,  18,   0,   0]
+   KL2(  8,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(  9,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 10,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 11,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 12,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 13,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 14,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 15,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 16,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 17,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 18,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 19,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 20,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 21,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 22,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 23,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 24,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 25,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 26,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 27,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 28,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 29,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 30,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 31,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 32,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 33,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 34,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 35,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 36,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 37,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 38,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 39,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 40,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 41,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 42,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 43,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 44,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 45,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 46,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 47,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 48,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 49,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 50,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 51,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 52,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 53,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 54,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 55,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 56,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 57,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 58,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 59,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 60,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 61,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 62,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 63,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 64,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 65,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 66,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 67,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 68,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 69,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 70,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 71,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 72,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 73,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 74,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 75,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 76,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 77,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 78,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 79,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 80,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 81,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 82,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 83,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 84,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 85,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 86,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 87,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 88,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 89,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 90,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 91,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 92,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 93,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 94,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 95,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 96,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 97,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 98,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2( 99,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(100,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(101,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(102,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(103,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(104,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(105,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(106,:) = [   0,   0,   0,   0,   8,   0,   0]
+   KL2(107,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(108,:) = [   0,   0,   0,   0,   8,   0,   0]
+   KL2(109,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(110,:) = [   8,   0,   8,   0,   0,   0,  24]
+   KL2(111,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(112,:) = [   0,   0,   0,   0,  24,   0,   0]
+   KL2(113,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(114,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(115,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(116,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(117,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(118,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(119,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(120,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(121,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(122,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(123,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(124,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(125,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(126,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(127,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(128,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(129,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(130,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(131,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(132,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(133,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(134,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(135,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(136,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(137,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(138,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(139,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(140,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(141,:) = [   0,   0,   0,   0,  -8,   0,   0]
+   KL2(142,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(143,:) = [   0,   0,   0,   0,  -8,   0,   0]
+   KL2(144,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(145,:) = [  -8,   0,  -8,   0,   0,   0, -24]
+   KL2(146,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(147,:) = [   0,   0,   0,   0, -24,   0,   0]
+   KL2(148,:) = [   0,   0,   0,   0,   8,   0,   0]
+   KL2(149,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(150,:) = [   0,   0,   0,   0,   8,   0,   0]
+   KL2(151,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(152,:) = [   8,   0,   8,   0,   0,   0,  24]
+   KL2(153,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(154,:) = [   0,   0,   0,   0,  24,   0,   0]
+   KL2(155,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(156,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(157,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(158,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(159,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(160,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(161,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(162,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(163,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(164,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(165,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(166,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(167,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(168,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(169,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(170,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(171,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(172,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(173,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(174,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(175,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(176,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(177,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(178,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(179,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(180,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(181,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(182,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(183,:) = [   0,   0,   0,   0,   9,   0,   0]
+   KL2(184,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(185,:) = [   0,   0,   0,   0,  -9,   0,   0]
+   KL2(186,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(187,:) = [   9,   0,  -9,   0,   0,   0,   0]
+   KL2(188,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(189,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(190,:) = [   0,   0,   0,   0,  -9,   0,   0]
+   KL2(191,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(192,:) = [   0,   0,   0,   0,   9,   0,   0]
+   KL2(193,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(194,:) = [  -9,   0,   9,   0,   0,   0,   0]
+   KL2(195,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(196,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(197,:) = [   0,   0,   0,   0,  18,   0,   0]
+   KL2(198,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(199,:) = [   0,   0,   0,   0,  18,   0,   0]
+   KL2(200,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(201,:) = [  18,   0,  18,   0,   0,   0,  54]
+   KL2(202,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(203,:) = [   0,   0,   0,   0,  54,   0,   0]
+   KL2(204,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(205,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(206,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(207,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(208,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(209,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(210,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(211,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(212,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(213,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(214,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(215,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(216,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(217,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(218,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(219,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(220,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(221,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(222,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(223,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(224,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(225,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(226,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(227,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(228,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(229,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(230,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(231,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(232,:) = [   0,   0,   0,   0,  -9,   0,   0]
+   KL2(233,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(234,:) = [   0,   0,   0,   0,   9,   0,   0]
+   KL2(235,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(236,:) = [  -9,   0,   9,   0,   0,   0,   0]
+   KL2(237,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(238,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(239,:) = [   0,   0,   0,   0,   9,   0,   0]
+   KL2(240,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(241,:) = [   0,   0,   0,   0,  -9,   0,   0]
+   KL2(242,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(243,:) = [   9,   0,  -9,   0,   0,   0,   0]
+   KL2(244,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(245,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(246,:) = [   0,   0,   0,   0, -18,   0,   0]
+   KL2(247,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(248,:) = [   0,   0,   0,   0, -18,   0,   0]
+   KL2(249,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(250,:) = [ -18,   0, -18,   0,   0,   0, -54]
+   KL2(251,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(252,:) = [   0,   0,   0,   0, -54,   0,   0]
+   KL2(253,:) = [   0,   0,   0,   0,  18,   0,   0]
+   KL2(254,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(255,:) = [   0,   0,   0,   0,  18,   0,   0]
+   KL2(256,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(257,:) = [  18,   0,  18,   0,   0,   0,  54]
+   KL2(258,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(259,:) = [   0,   0,   0,   0,  54,   0,   0]
+   KL2(260,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(261,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(262,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(263,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(264,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(265,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2(266,:) = [   0,   0,   0,   0,   0,   0,   0]
+   KL2 = (1._/**/REALKIND / 3) * KL2
+ 
+   KL2ct(1,:) = [ 0, 0, 0, 0, 2, 0]
+   KL2ct(2,:) = [ 0, 0, 0, 0, 0, 0]
+   KL2ct(3,:) = [ 0, 0, 0, 0, 2, 0]
+   KL2ct(4,:) = [ 0, 0, 0, 0, 0, 0]
+   KL2ct(5,:) = [ 2, 0, 2, 0, 0, 0]
+   KL2ct(6,:) = [ 0, 0, 0, 0, 0, 0]
+   KL2ct(7,:) = [ 0, 0, 0, 0, 6, 0]
+ 
+   KL2ct2(  1,:) = [   0,   0,   0,   0,   6,   0]
+   KL2ct2(  2,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(  3,:) = [   0,   0,   0,   0,   6,   0]
+   KL2ct2(  4,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(  5,:) = [   6,   0,   6,   0,   0,   0]
+   KL2ct2(  6,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(  7,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(  8,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(  9,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 10,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 11,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 12,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 13,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 14,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 15,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 16,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 17,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 18,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 19,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 20,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 21,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 22,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 23,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 24,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 25,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 26,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 27,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 28,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 29,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 30,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 31,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 32,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 33,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 34,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 35,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 36,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 37,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 38,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 39,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 40,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 41,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 42,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 43,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 44,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 45,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 46,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 47,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 48,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 49,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 50,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 51,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 52,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 53,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 54,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 55,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 56,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 57,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 58,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 59,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 60,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 61,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 62,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 63,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 64,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 65,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 66,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 67,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 68,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 69,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 70,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 71,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 72,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 73,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 74,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 75,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 76,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 77,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 78,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 79,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 80,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 81,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 82,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 83,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 84,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 85,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 86,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 87,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 88,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 89,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 90,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 91,:) = [   0,   0,   0,   0,   8,   0]
+   KL2ct2( 92,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 93,:) = [   0,   0,   0,   0,   8,   0]
+   KL2ct2( 94,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 95,:) = [   8,   0,   8,   0,   0,   0]
+   KL2ct2( 96,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 97,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 98,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2( 99,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(100,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(101,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(102,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(103,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(104,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(105,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(106,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(107,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(108,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(109,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(110,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(111,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(112,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(113,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(114,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(115,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(116,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(117,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(118,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(119,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(120,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(121,:) = [   0,   0,   0,   0,  -8,   0]
+   KL2ct2(122,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(123,:) = [   0,   0,   0,   0,  -8,   0]
+   KL2ct2(124,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(125,:) = [  -8,   0,  -8,   0,   0,   0]
+   KL2ct2(126,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(127,:) = [   0,   0,   0,   0,   8,   0]
+   KL2ct2(128,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(129,:) = [   0,   0,   0,   0,   8,   0]
+   KL2ct2(130,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(131,:) = [   8,   0,   8,   0,   0,   0]
+   KL2ct2(132,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(133,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(134,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(135,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(136,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(137,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(138,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(139,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(140,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(141,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(142,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(143,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(144,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(145,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(146,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(147,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(148,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(149,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(150,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(151,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(152,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(153,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(154,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(155,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(156,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(157,:) = [   0,   0,   0,   0,   9,   0]
+   KL2ct2(158,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(159,:) = [   0,   0,   0,   0,  -9,   0]
+   KL2ct2(160,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(161,:) = [   9,   0,  -9,   0,   0,   0]
+   KL2ct2(162,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(163,:) = [   0,   0,   0,   0,  -9,   0]
+   KL2ct2(164,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(165,:) = [   0,   0,   0,   0,   9,   0]
+   KL2ct2(166,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(167,:) = [  -9,   0,   9,   0,   0,   0]
+   KL2ct2(168,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(169,:) = [   0,   0,   0,   0,  18,   0]
+   KL2ct2(170,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(171,:) = [   0,   0,   0,   0,  18,   0]
+   KL2ct2(172,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(173,:) = [  18,   0,  18,   0,   0,   0]
+   KL2ct2(174,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(175,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(176,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(177,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(178,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(179,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(180,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(181,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(182,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(183,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(184,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(185,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(186,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(187,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(188,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(189,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(190,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(191,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(192,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(193,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(194,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(195,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(196,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(197,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(198,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(199,:) = [   0,   0,   0,   0,  -9,   0]
+   KL2ct2(200,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(201,:) = [   0,   0,   0,   0,   9,   0]
+   KL2ct2(202,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(203,:) = [  -9,   0,   9,   0,   0,   0]
+   KL2ct2(204,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(205,:) = [   0,   0,   0,   0,   9,   0]
+   KL2ct2(206,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(207,:) = [   0,   0,   0,   0,  -9,   0]
+   KL2ct2(208,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(209,:) = [   9,   0,  -9,   0,   0,   0]
+   KL2ct2(210,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(211,:) = [   0,   0,   0,   0, -18,   0]
+   KL2ct2(212,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(213,:) = [   0,   0,   0,   0, -18,   0]
+   KL2ct2(214,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(215,:) = [ -18,   0, -18,   0,   0,   0]
+   KL2ct2(216,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(217,:) = [   0,   0,   0,   0,  18,   0]
+   KL2ct2(218,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(219,:) = [   0,   0,   0,   0,  18,   0]
+   KL2ct2(220,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(221,:) = [  18,   0,  18,   0,   0,   0]
+   KL2ct2(222,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(223,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(224,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(225,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(226,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(227,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2(228,:) = [   0,   0,   0,   0,   0,   0]
+   KL2ct2 = (1._/**/REALKIND / 3) * KL2ct2
+ 
+   end subroutine colourmatrix_init
+ end module ol_colourmatrix_ggh2tt_nexnmemxbbxgg_3_/**/REALKIND
+ 
+ 
+ 
+ module ol_forced_parameters_ggh2tt_nexnmemxbbxgg_3_/**/REALKIND
+   implicit none
+   contains
+   subroutine check_forced_parameters
+     use ol_parameters_decl_/**/REALKIND
+     use ol_loop_parameters_decl_/**/REALKIND
+ #ifndef PRECISION_dp
+     use ol_loop_parameters_decl_/**/DREALKIND, only: LeadingColour, nc, nf, CKMORDER
+ #endif
+     implicit none
+     logical, save :: checks_not_written = .true.
+ 
+     if (checks_not_written) then
+     ! e.g.
+     ! if (ME /= 0) write(*,101) 'ME = 0'
+   if (ME /= 0) write(*,101) 'ME = 0'
+   if (MM /= 0) write(*,101) 'MM = 0'
+   if (CKMORDER /= 0) write(*,101) 'CKMORDER = 0'
+   if (nc /= 3) write(*,101) 'nc = 3'
+   if (nf /= 6) write(*,101) 'nf = 6'
+   if (MU /= 0) write(*,101) 'MU = 0'
+   if (MD /= 0) write(*,101) 'MD = 0'
+   if (MS /= 0) write(*,101) 'MS = 0'
+   if (MC /= 0) write(*,101) 'MC = 0'
+   if (YU /= 0) write(*,101) 'YU = 0'
+   if (YD /= 0) write(*,101) 'YD = 0'
+   if (YS /= 0) write(*,101) 'YS = 0'
+   if (YC /= 0) write(*,101) 'YC = 0'
+   if (LeadingColour /= 0) write(*,101) 'LeadingColour = 0'
+   if (wMB /= 0) write(*,101) 'wMB = 0'
+   if (wMB /= 0) write(*,101) 'wMB = 0'
+ 
+ 
+     checks_not_written = .false.
+     end if
+ 
+     101 format('[OpenLoops] === WARNING ===',/,'[OpenLoops] code was generated with ',A,/,'[OpenLoops] ===============')
+   end subroutine check_forced_parameters
+ end module ol_forced_parameters_ggh2tt_nexnmemxbbxgg_3_/**/REALKIND
+ 
+ module ol_loop_ggh2tt_nexnmemxbbxgg_3_/**/REALKIND
+   use KIND_TYPES, only: REALKIND, intkind1
+   implicit none
+   ! diagram prefactors
+   integer,           save :: fac_status_loop1 = -1, fac_status_loop2 = -1
+   complex(REALKIND), save :: f(38), c(0)
+   ! tree wavefunctions
+   complex(REALKIND), save :: wf(4,-8+1:93)
+   ! denominators
+   complex(REALKIND), save :: den(72)
+   ! Born, CT and Loop colour vector for each helicity configuration
+   complex(REALKIND), save :: M0(2,256), Mct(6,256), Mcol_loop(7,256)
+   ! zero helicity identifier
+   logical,           save :: zerohel(256) = .true., zerohel_ct(256) = .true.
+ 
+   contains
+ 
+ ! **********************************************************************
+ subroutine fac_init_loop()
+ ! Writes diagram prefactors to 'f', rsp. 'c'
+ ! **********************************************************************
+   use ol_parameters_decl_/**/REALKIND
+   use ol_parameters_decl_/**/DREALKIND, only: do_ew_renorm
+   use ol_loop_parameters_decl_/**/REALKIND
+   use ol_parameters_init_/**/REALKIND, only: ensure_mp_loop_init
+   use ol_init, only: set_parameter, tree_parameters_flush, parameters_flush
+ #ifndef PRECISION_dp
+   use ol_loop_parameters_decl_/**/DREALKIND, only: SwF, SwB
+ !  use ol_loop_parameters_decl_/**/DREALKIND, only: DOI
+ #endif
+   implicit none
+   call set_parameter("ew_renorm", 1)
+   if (parameters_status == 0) call tree_parameters_flush()
+   if (loop_parameters_status == 0) call parameters_flush()
+   call ensure_mp_loop_init()
+   fac_status_loop1 = parameters_status
+   fac_status_loop2 = loop_parameters_status
+   ! factors of the diagrams
+     f( 1) = (CI*eQED**4*gQCD**2)/(4._/**/REALKIND*sw**4)
+     f( 2) = (eQED**4*gQCD**2)/(sw**4*4._/**/REALKIND)
+     f( 3) = 0!(CI*countertermnorm*eQED**6*gQCD**2)/(4._/**/REALKIND*sw**4)
+     f( 4) = 0!(countertermnorm*eQED**6*gQCD**2)/(sw**4*4._/**/REALKIND)
+     f( 5) = 0!(countertermnorm*ctZGG*eQED**6*gQCD**2)/(sw**4*4._/**/REALKIND)
+     f( 6) = 0!(CI*countertermnorm*eQED**6*EWctVen*gQCD**2)/(4._/**/REALKIND*sw**4)
+     f( 7) = 0!(countertermnorm*eQED**6*EWctVen*gQCD**2)/(sw**4*4._/**/REALKIND)
+     f( 8) = 0!(CI*countertermnorm*eQED**6*EWctVne*gQCD**2)/(4._/**/REALKIND*sw**4)
+     f( 9) = 0!(countertermnorm*eQED**6*EWctVne*gQCD**2)/(sw**4*4._/**/REALKIND)
+     f(10) = (CI*countertermnorm*eQED**4*gQCD**4)/(4._/**/REALKIND*sw**4)
+     f(11) = (countertermnorm*eQED**4*gQCD**4)/(sw**4*4._/**/REALKIND)
+     f(12) = (CI*countertermnorm*ctGtt*eQED**4*gQCD**4)/(4._/**/REALKIND*sw**4)
+     f(13) = (countertermnorm*ctGtt*eQED**4*gQCD**4)/(sw**4*4._/**/REALKIND)
+     f(14) = (countertermnorm*ctVVV*eQED**4*gQCD**4)/(sw**4*4._/**/REALKIND)
+     f(15) = (CI*cw**2*eQED**6*gQCD**2*integralnorm*SwB)/(4._/**/REALKIND*sw**6)
+     f(16) = (cw**2*eQED**6*gQCD**2*integralnorm*SwB)/(sw**6*4._/**/REALKIND)
+     f(17) = (CI*eQED**6*gQCD**2*integralnorm*SwB)/(4._/**/REALKIND*sw**4)
+     f(18) = (eQED**6*gQCD**2*integralnorm*SwB)/(sw**4*4._/**/REALKIND)
+     f(19) = (CI*eQED**4*gQCD**4*integralnorm*SwB)/(8._/**/REALKIND*sw**4)
+     f(20) = (CI*eQED**4*gQCD**4*integralnorm*SwB)/(4._/**/REALKIND*sw**4)
+     f(21) = (eQED**4*gQCD**4*integralnorm*SwB)/(sw**4*4._/**/REALKIND)
+     f(22) = (CI*eQED**6*gQCD**2*integralnorm*SwF)/(8._/**/REALKIND*sw**6)
+     f(23) = (CI*eQED**6*gQCD**2*integralnorm*SwF)/(4._/**/REALKIND*sw**6)
+     f(24) = (eQED**6*gQCD**2*integralnorm*SwF)/(sw**6*8._/**/REALKIND)
+     f(25) = (eQED**6*gQCD**2*integralnorm*SwF)/(sw**6*4._/**/REALKIND)
+     f(26) = (eQED**6*gQCD**2*integralnorm*SwF)/(sw**4*18._/**/REALKIND)
+     f(27) = (eQED**6*gQCD**2*integralnorm*SwF)/(sw**4*9._/**/REALKIND)
+     f(28) = (2*eQED**6*gQCD**2*integralnorm*SwF)/(sw**4*9._/**/REALKIND)
+     f(29) = (eQED**6*gQCD**2*integralnorm*SwF)/(sw**4*4._/**/REALKIND)
+     f(30) = (eQED**6*gQCD**2*integralnorm*SwF)/(sw**4*2._/**/REALKIND)
+     f(31) = (CI*eQED**4*gQCD**4*integralnorm*SwF)/(4._/**/REALKIND*sw**4)
+     f(32) = (CI*eQED**4*gQCD**4*integralnorm*SwF)/(2._/**/REALKIND*sw**4)
+     f(33) = (eQED**4*gQCD**4*integralnorm*SwF)/(sw**4*4._/**/REALKIND)
+     f(34) = (eQED**4*gQCD**4*integralnorm*SwF)/(sw**4*2._/**/REALKIND)
+     f(35) = (CI*countertermnorm*ctHGG*eQED**6*gQCD**2*MB*YB*YT)/(8._/**/REALKIND*MQ2sum*MW*sw**5)
+     f(36) = (eQED**6*gQCD**2*integralnorm*SwF*YB*YT)/(MW**2*sw**6*16._/**/REALKIND)
+     f(37) = (CI*countertermnorm*ctHGG*eQED**6*gQCD**2*MT*YT**2)/(8._/**/REALKIND*MQ2sum*MW*sw**5)
+     f(38) = (eQED**6*gQCD**2*integralnorm*SwF*YT**2)/(MW**2*sw**6*16._/**/REALKIND)
+ 
+ 
+ end subroutine fac_init_loop
+ 
+ 
+ ! **********************************************************************
+ subroutine tree_wavefunctions(P, H, M1, M2, POLSEL)
+ ! P(0:3,npart) = 2 -> n-2 external momenta (standard representation)
+ ! H(npart)     = external-particle helicities
+ ! Writes the tree wave functions to 'wf', denominators to 'den'.
+ ! Returns the Born and counterterm colour vectors M1 and M2.
+ ! **********************************************************************
+   use ol_parameters_decl_/**/REALKIND ! masses
+   use ol_loop_parameters_decl_/**/REALKIND ! counterterms
+   use ol_momenta_decl_/**/REALKIND, only: Q
+   use ol_wavefunctions_/**/REALKIND
+   use ol_propagators_/**/REALKIND
+   use ol_vertices_/**/REALKIND
+   use ol_counterterms_/**/REALKIND
+   implicit none
+   real(REALKIND),    intent(in)  :: P(0:3,8)
+   integer,           intent(in)  :: H(8)
+   integer,           intent(in), optional  :: POLSEL(8)
+   complex(REALKIND), intent(out) :: M1(2), M2(6)
+   complex(REALKIND) :: A(34)
+   ! external WFs
+   if (present(POLSEL)) then
+     call pol_wf_A(P(:,1), rZERO, H(1), wf(:,0), POLSEL(1))
+     call pol_wf_Q(P(:,2), rZERO, H(2), wf(:,-1), POLSEL(2))
+     call pol_wf_Q(P(:,3), rZERO, H(3), wf(:,-2), POLSEL(3))
+     call pol_wf_A(P(:,4), rZERO, H(4), wf(:,-3), POLSEL(4))
+     call pol_wf_Q(P(:,5), rMB, H(5), wf(:,-4), POLSEL(5))
+     call pol_wf_A(P(:,6), rMB, H(6), wf(:,-5), POLSEL(6))
+     call pol_wf_V(P(:,7), rZERO, H(7), wf(:,-6), POLSEL(7))
+     call pol_wf_V(P(:,8), rZERO, H(8), wf(:,-7), POLSEL(8))
+ 
+   else
+     call pol_wf_A(P(:,1), rZERO, H(1), wf(:,0), 0)
+     call pol_wf_Q(P(:,2), rZERO, H(2), wf(:,-1), 0)
+     call pol_wf_Q(P(:,3), rZERO, H(3), wf(:,-2), 0)
+     call pol_wf_A(P(:,4), rZERO, H(4), wf(:,-3), 0)
+     call pol_wf_Q(P(:,5), rMB, H(5), wf(:,-4), 0)
+     call pol_wf_A(P(:,6), rMB, H(6), wf(:,-5), 0)
+     call pol_wf_V(P(:,7), rZERO, H(7), wf(:,-6), 0)
+     call pol_wf_V(P(:,8), rZERO, H(8), wf(:,-7), 0)
+ 
+   end if
+ 
+   ! internal WFs
+   call vert_QA_W(wf(:,-2),wf(:,0),wf(:,1))
+   call vert_QA_W(wf(:,-1),wf(:,-3),wf(:,2))
+   call vert_UV_W(wf(:,-6),Q(:,64),wf(:,-7),Q(:,128),wf(:,3))
+   call prop_W_W(wf(:,2),Q(:,10),MW,1_intkind1,wf(:,4))
+   call prop_W_W(wf(:,1),Q(:,5),MW,1_intkind1,wf(:,5))
+   call vert_WQ_A(wf(:,4),wf(:,-4),wf(:,6))
+   call vert_AW_Q(wf(:,-5),wf(:,5),wf(:,7))
+   call prop_Q_A(wf(:,6),Q(:,26),MT,1_intkind1,wf(:,8))
+   call prop_A_Q(wf(:,7),Q(:,37),MT,1_intkind1,wf(:,9))
+   call vert_QA_V(wf(:,8),wf(:,9),wf(:,10))
+   call vert_VQ_A(wf(:,-6),wf(:,8),wf(:,11))
+   call vert_AV_Q(wf(:,9),wf(:,-7),wf(:,12))
+   call prop_Q_A(wf(:,11),Q(:,90),MT,1_intkind1,wf(:,13))
+   call vert_AV_Q(wf(:,9),wf(:,-6),wf(:,14))
+   call vert_VQ_A(wf(:,-7),wf(:,8),wf(:,15))
+   call prop_A_Q(wf(:,14),Q(:,101),MT,1_intkind1,wf(:,16))
+   call counter_QA_V(wf(:,8),wf(:,9),wf(:,17))
+   call counter_QA_V_LR(EWctGtt,wf(:,8),wf(:,9),wf(:,18))
+   call counter_AV_Q(wf(:,9),wf(:,-7),wf(:,19))
+   call counter_AV_Q_LR(EWctGtt,wf(:,9),wf(:,-7),wf(:,20))
+   call counter_VQ_A(wf(:,-7),wf(:,8),wf(:,21))
+   call counter_VQ_A_LR(EWctGtt,wf(:,-7),wf(:,8),wf(:,22))
+   call counter_AV_Q(wf(:,9),wf(:,-6),wf(:,23))
+   call prop_Q_A(wf(:,15),Q(:,154),MT,1_intkind1,wf(:,24))
+   call counter_AV_Q_LR(EWctGtt,wf(:,9),wf(:,-6),wf(:,25))
+   call counter_VQ_A(wf(:,-6),wf(:,8),wf(:,26))
+   call prop_A_Q(wf(:,12),Q(:,165),MT,1_intkind1,wf(:,27))
+   call counter_VQ_A_LR(EWctGtt,wf(:,-6),wf(:,8),wf(:,28))
+   call counter_GG_S(wf(:,-6),wf(:,-7),wf(:,29))
+   call vert_AQ_S(gH,wf(:,9),wf(:,8),wf(:,30))
+   call counter_GG_V(wf(:,-6),Q(:,64),wf(:,-7),Q(:,128),wf(:,31))
+   call prop_W_W(wf(:,31),Q(:,192),MZ,1_intkind1,wf(:,32))
+   call vert_QA_Z(gZu,wf(:,8),wf(:,9),wf(:,33))
+   call counter_UV_W(wf(:,-6),Q(:,64),wf(:,-7),Q(:,128),wf(:,34))
+   call counter_QA_W(wf(:,-1),wf(:,-3),wf(:,35))
+   call prop_W_W(wf(:,35),Q(:,10),MW,1_intkind1,wf(:,36))
+   call vert_WQ_A(wf(:,36),wf(:,-4),wf(:,37))
+   call prop_Q_A(wf(:,37),Q(:,26),MT,1_intkind1,wf(:,38))
+   call vert_QA_V(wf(:,38),wf(:,9),wf(:,39))
+   call vert_VQ_A(wf(:,-6),wf(:,38),wf(:,40))
+   call prop_Q_A(wf(:,40),Q(:,90),MT,1_intkind1,wf(:,41))
+   call vert_VQ_A(wf(:,-7),wf(:,38),wf(:,42))
+   call counter_QA_W(wf(:,-2),wf(:,0),wf(:,43))
+   call prop_W_W(wf(:,43),Q(:,5),MW,1_intkind1,wf(:,44))
+   call vert_AW_Q(wf(:,-5),wf(:,44),wf(:,45))
+   call prop_A_Q(wf(:,45),Q(:,37),MT,1_intkind1,wf(:,46))
+   call vert_QA_V(wf(:,8),wf(:,46),wf(:,47))
+   call vert_AV_Q(wf(:,46),wf(:,-7),wf(:,48))
+   call vert_AV_Q(wf(:,46),wf(:,-6),wf(:,49))
+   call prop_A_Q(wf(:,49),Q(:,101),MT,1_intkind1,wf(:,50))
+   call counter_V_V(EWctWW,wf(:,5),Q(:,5),wf(:,51))
+   call prop_W_W(wf(:,51),Q(:,5),MW,1_intkind1,wf(:,52))
+   call vert_AW_Q(wf(:,-5),wf(:,52),wf(:,53))
+   call vert_VQ_A(wf(:,3),wf(:,8),wf(:,54))
+   call prop_A_Q(wf(:,53),Q(:,37),MT,1_intkind1,wf(:,55))
+   call counter_V_V(EWctWW,wf(:,4),Q(:,10),wf(:,56))
+   call prop_W_W(wf(:,56),Q(:,10),MW,1_intkind1,wf(:,57))
+   call vert_WQ_A(wf(:,57),wf(:,-4),wf(:,58))
+   call vert_AV_Q(wf(:,9),wf(:,3),wf(:,59))
+   call prop_Q_A(wf(:,58),Q(:,26),MT,1_intkind1,wf(:,60))
+   call counter_V_V(ctGG,wf(:,3),Q(:,192),wf(:,61))
+   call vert_VQ_A(wf(:,61),wf(:,8),wf(:,62))
+   call vert_AV_Q(wf(:,55),wf(:,-7),wf(:,63))
+   call vert_AV_Q(wf(:,55),wf(:,-6),wf(:,64))
+   call vert_VQ_A(wf(:,-6),wf(:,60),wf(:,65))
+   call vert_VQ_A(wf(:,-7),wf(:,60),wf(:,66))
+   call counter_Q_A(cttt,wf(:,13),Q(:,90),wf(:,67))
+   call counter_Q_A_LR(EWcttt,wf(:,13),Q(:,90),wf(:,68))
+   call counter_A_Q(cttt,wf(:,16),Q(:,101),wf(:,69))
+   call counter_A_Q_LR(EWcttt,wf(:,16),Q(:,101),wf(:,70))
+   call prop_W_W(wf(:,33),Q(:,63),MZ,1_intkind1,wf(:,71))
+   call prop_A_Q(wf(:,59),Q(:,229),MT,1_intkind1,wf(:,72))
+   call vert_QA_W(wf(:,-4),wf(:,72),wf(:,73))
+   call prop_W_W(wf(:,73),Q(:,245),MW,1_intkind1,wf(:,74))
+   call prop_Q_A(wf(:,54),Q(:,218),MT,1_intkind1,wf(:,75))
+   call vert_QA_W(wf(:,75),wf(:,-5),wf(:,76))
+   call prop_W_W(wf(:,76),Q(:,250),MW,1_intkind1,wf(:,77))
+   call vert_AV_Q(wf(:,27),wf(:,-6),wf(:,78))
+   call prop_A_Q(wf(:,78),Q(:,229),MT,1_intkind1,wf(:,79))
+   call vert_QA_W(wf(:,-4),wf(:,79),wf(:,80))
+   call prop_W_W(wf(:,80),Q(:,245),MW,1_intkind1,wf(:,81))
+   call vert_AV_Q(wf(:,16),wf(:,-7),wf(:,82))
+   call prop_A_Q(wf(:,82),Q(:,229),MT,1_intkind1,wf(:,83))
+   call vert_QA_W(wf(:,-4),wf(:,83),wf(:,84))
+   call prop_W_W(wf(:,84),Q(:,245),MW,1_intkind1,wf(:,85))
+   call vert_VQ_A(wf(:,-7),wf(:,13),wf(:,86))
+   call prop_Q_A(wf(:,86),Q(:,218),MT,1_intkind1,wf(:,87))
+   call vert_QA_W(wf(:,87),wf(:,-5),wf(:,88))
+   call prop_W_W(wf(:,88),Q(:,250),MW,1_intkind1,wf(:,89))
+   call vert_VQ_A(wf(:,-6),wf(:,24),wf(:,90))
+   call prop_Q_A(wf(:,90),Q(:,218),MT,1_intkind1,wf(:,91))
+   call vert_QA_W(wf(:,91),wf(:,-5),wf(:,92))
+   call prop_W_W(wf(:,92),Q(:,250),MW,1_intkind1,wf(:,93))
+ 
+   call denominators()
+   call diagrams(A)
+   call colourvectors(A, M1, M2)
+ end subroutine tree_wavefunctions
+ 
+ 
+ subroutine denominators()
+   use ol_parameters_decl_/**/REALKIND ! masses
+   use ol_momenta_decl_/**/REALKIND, only: Q
+   implicit none
+   ! propagators
+   den(1) = 1 / (Q(5,10) - MW2)
+   den(2) = 1 / (Q(5,5) - MW2)
+   den(3) = 1 / (Q(5,26) - MT2)
+   den(5) = 1 / (Q(5,37) - MT2)
+   den(7) = 1 / (Q(5,192))
+   den(10) = 1 / (Q(5,90) - MT2)
+   den(13) = 1 / (Q(5,101) - MT2)
+   den(16) = 1 / (Q(5,154) - MT2)
+   den(19) = 1 / (Q(5,165) - MT2)
+   den(22) = 1 / (Q(5,192) - MH2)
+   den(24) = 1 / (Q(5,192) - MZ2)
+   den(43) = 1 / (Q(5,63) - MH2)
+   den(45) = 1 / (Q(5,63))
+   den(47) = 1 / (Q(5,63) - MZ2)
+   den(49) = 1 / (Q(5,229) - MT2)
+   den(51) = 1 / (Q(5,245) - MW2)
+   den(53) = 1 / (Q(5,218) - MT2)
+   den(55) = 1 / (Q(5,250) - MW2)
+ 
+   ! denominators
+   den(4) = den(1)*den(3)
+   den(6) = den(2)*den(5)
+   den(8) = den(4)*den(6)
+   den(9) = den(7)*den(8)
+   den(11) = den(4)*den(10)
+   den(12) = den(6)*den(11)
+   den(14) = den(6)*den(13)
+   den(15) = den(4)*den(14)
+   den(17) = den(4)*den(16)
+   den(18) = den(6)*den(17)
+   den(20) = den(6)*den(19)
+   den(21) = den(4)*den(20)
+   den(23) = den(8)*den(22)
+   den(25) = den(8)*den(24)
+   den(26) = den(2)**2
+   den(27) = den(4)*den(7)
+   den(28) = den(5)*den(26)
+   den(29) = den(27)*den(28)
+   den(30) = den(1)**2
+   den(31) = den(6)*den(7)
+   den(32) = den(3)*den(30)
+   den(33) = den(31)*den(32)
+   den(34) = den(7)**2
+   den(35) = den(4)*den(34)
+   den(36) = den(6)*den(35)
+   den(37) = den(11)*den(28)
+   den(38) = den(17)*den(28)
+   den(39) = den(20)*den(32)
+   den(40) = den(14)*den(32)
+   den(41) = den(11)*den(20)
+   den(42) = den(14)*den(17)
+   den(44) = den(8)*den(43)
+   den(46) = den(8)*den(45)
+   den(48) = den(8)*den(47)
+   den(50) = den(31)*den(49)
+   den(52) = den(50)*den(51)
+   den(54) = den(27)*den(53)
+   den(56) = den(54)*den(55)
+   den(57) = den(20)*den(49)
+   den(58) = den(51)*den(57)
+   den(59) = den(14)*den(49)
+   den(60) = den(51)*den(59)
+   den(61) = den(11)*den(53)
+   den(62) = den(55)*den(61)
+   den(63) = den(17)*den(53)
+   den(64) = den(55)*den(63)
+   den(65) = den(4)*den(6)*den(7)
+   den(66) = den(7)*den(46)
+   den(67) = den(1)*den(52)
+   den(68) = den(2)*den(56)
+   den(69) = den(1)*den(58)
+   den(70) = den(1)*den(60)
+   den(71) = den(2)*den(62)
+   den(72) = den(2)*den(64)
+ 
+ end subroutine denominators
+ 
+ 
+ subroutine diagrams(A)
+   ! colour stripped tree amplitudes
+   use ol_contractions_/**/REALKIND
+   implicit none
+   complex(REALKIND), intent(out) :: A(34)
+ 
+   A(1) = cont_VV(wf(:,3),wf(:,10)) * den(9)
+   A(2) = cont_QA(wf(:,12),wf(:,13)) * den(12)
+   A(3) = cont_QA(wf(:,15),wf(:,16)) * den(15)
+ 
+   A(4) = cont_VV(wf(:,3),wf(:,17)) * den(9)
+   A(5) = cont_VV(wf(:,3),wf(:,18)) * den(9)
+   A(6) = cont_QA(wf(:,13),wf(:,19)) * den(12)
+   A(7) = cont_QA(wf(:,13),wf(:,20)) * den(12)
+   A(8) = cont_QA(wf(:,16),wf(:,21)) * den(15)
+   A(9) = cont_QA(wf(:,16),wf(:,22)) * den(15)
+   A(10) = cont_QA(wf(:,23),wf(:,24)) * den(18)
+   A(11) = cont_QA(wf(:,24),wf(:,25)) * den(18)
+   A(12) = cont_QA(wf(:,26),wf(:,27)) * den(21)
+   A(13) = cont_QA(wf(:,27),wf(:,28)) * den(21)
+   A(14) = cont_SS(wf(:,29),wf(:,30)) * den(23)
+   A(15) = cont_SS(wf(:,29),wf(:,30)) * den(23)
+   A(16) = cont_VV(wf(:,32),wf(:,33)) * den(25)
+   A(17) = cont_VV(wf(:,10),wf(:,34)) * den(9)
+   A(18) = cont_VV(wf(:,3),wf(:,39)) * den(9)
+   A(19) = cont_QA(wf(:,12),wf(:,41)) * den(12)
+   A(20) = cont_QA(wf(:,16),wf(:,42)) * den(15)
+   A(21) = cont_VV(wf(:,3),wf(:,47)) * den(9)
+   A(22) = cont_QA(wf(:,13),wf(:,48)) * den(12)
+   A(23) = cont_QA(wf(:,15),wf(:,50)) * den(15)
+   A(24) = cont_QA(wf(:,54),wf(:,55)) * den(29)
+   A(25) = cont_QA(wf(:,59),wf(:,60)) * den(33)
+   A(26) = cont_QA(wf(:,9),wf(:,62)) * den(36)
+   A(27) = cont_QA(wf(:,13),wf(:,63)) * den(37)
+   A(28) = cont_QA(wf(:,24),wf(:,64)) * den(38)
+   A(29) = cont_QA(wf(:,27),wf(:,65)) * den(39)
+   A(30) = cont_QA(wf(:,16),wf(:,66)) * den(40)
+   A(31) = cont_QA(wf(:,27),wf(:,67)) * den(41)
+   A(32) = cont_QA(wf(:,27),wf(:,68)) * den(41)
+   A(33) = cont_QA(wf(:,24),wf(:,69)) * den(42)
+   A(34) = cont_QA(wf(:,24),wf(:,70)) * den(42)
+ 
+ end subroutine diagrams
+ 
+ 
+ subroutine colourvectors(A, M1, M2)
+   ! Born and counterterm colour vectors
+   use ol_parameters_decl_/**/REALKIND, only: CI
+   implicit none
+   complex(REALKIND), intent(in) :: A(34)
+   complex(REALKIND), intent(out) :: M1(2), M2(6)
+ 
+   M1(1) = A(3)*f(1)+CI*A(1)*f(2)
+   M1(2) = A(2)*f(1)-CI*A(1)*f(2)
+ 
+   M2(1) = -(A(33)*f(10))-CI*A(26)*f(11)+(A(8)+A(10))*f(12)+CI*A(4)*f(13)+CI*A(17)*f(14)
+   M2(2) = (A(9)+A(11)-A(28)-A(30)-A(34))*f(3)+CI*(A(5)-A(24)-A(25))*f(4)+A(23)*f(6)+CI*A(21)*f(7)+A(20)*f(8)+CI*A(18)*f(9)
+   M2(3) = -(A(31)*f(10))+CI*A(26)*f(11)+(A(6)+A(12))*f(12)-CI*A(4)*f(13)-CI*A(17)*f(14)
+   M2(4) = (A(7)+A(13)-A(27)-A(29)-A(32))*f(3)+CI*(-A(5)+A(24)+A(25))*f(4)+A(22)*f(6)-CI*A(21)*f(7)+A(19)*f(8)-CI*A(18)*f(9)
+   M2(5) = -2*A(15)*f(35)-2*A(14)*f(37)
+   M2(6) = -2*A(16)*f(5)
+ 
+ end subroutine colourvectors
+ 
+ end module ol_loop_ggh2tt_nexnmemxbbxgg_3_/**/REALKIND
diff -r -Z --no-dereference -rcN --no-dereference OpenLoops.orig/process_src/ggh2tt/loop_ggh2tt_ttxgg_1.F90 OpenLoops/process_src/ggh2tt/loop_ggh2tt_ttxgg_1.F90
*** OpenLoops.orig/process_src/ggh2tt/loop_ggh2tt_ttxgg_1.F90	2018-12-20 14:26:01.000000000 +0000
--- OpenLoops/process_src/ggh2tt/loop_ggh2tt_ttxgg_1.F90	2019-02-16 21:22:55.693731974 +0000
***************
*** 179,187 ****
  subroutine denominators()
    use ol_parameters_decl_/**/REALKIND ! masses
    use ol_momenta_decl_/**/REALKIND, only: Q
    implicit none
    ! propagators
!   den(1) = 1 / (Q(5,3) - MH2)
  
    ! denominators
  
--- 179,188 ----
  subroutine denominators()
    use ol_parameters_decl_/**/REALKIND ! masses
    use ol_momenta_decl_/**/REALKIND, only: Q
+   use ol_1hsm_/**/REALKIND, only: HiggsPropFac
    implicit none
    ! propagators
!   den(1) = HiggsPropFac(Q(5,3))   ! 1 / (Q(5,3) - MH2)
  
    ! denominators
  
diff -r -Z --no-dereference -rcN --no-dereference OpenLoops.orig/process_src/ggh2tt/loop_ggh2tt_ttxgg_1.F90.orig OpenLoops/process_src/ggh2tt/loop_ggh2tt_ttxgg_1.F90.orig
*** OpenLoops.orig/process_src/ggh2tt/loop_ggh2tt_ttxgg_1.F90.orig	1970-01-01 01:00:00.000000000 +0100
--- OpenLoops/process_src/ggh2tt/loop_ggh2tt_ttxgg_1.F90.orig	2019-02-16 21:22:55.693731974 +0000
***************
*** 0 ****
--- 1,216 ----
+ 
+ module ol_colourmatrix_ggh2tt_ttxgg_1_/**/REALKIND
+   use KIND_TYPES, only: REALKIND
+   implicit none
+   logical, save           :: colmat_not_initialised = .true.
+   complex(REALKIND), save :: K1(0,0), K2(0,1), KL(0,1), KL2(12,1), KL2ct(1,1), KL2ct2(12,1)
+   contains
+   subroutine colourmatrix_init
+     use ol_parameters_decl_/**/REALKIND, only: CI
+     implicit none
+     colmat_not_initialised = .false.
+     ! colour matrix
+ 
+   KL2( 1,:) = [ 6]
+   KL2( 2,:) = [ 0]
+   KL2( 3,:) = [ 0]
+   KL2( 4,:) = [ 0]
+   KL2( 5,:) = [ 0]
+   KL2( 6,:) = [ 0]
+   KL2( 7,:) = [ 0]
+   KL2( 8,:) = [ 0]
+   KL2( 9,:) = [ 0]
+   KL2(10,:) = [ 0]
+   KL2(11,:) = [ 0]
+   KL2(12,:) = [ 6]
+ 
+   KL2ct(1,:) = [ 6]
+ 
+   KL2ct2( 1,:) = [ 6]
+   KL2ct2( 2,:) = [ 0]
+   KL2ct2( 3,:) = [ 0]
+   KL2ct2( 4,:) = [ 0]
+   KL2ct2( 5,:) = [ 0]
+   KL2ct2( 6,:) = [ 0]
+   KL2ct2( 7,:) = [ 0]
+   KL2ct2( 8,:) = [ 0]
+   KL2ct2( 9,:) = [ 0]
+   KL2ct2(10,:) = [ 0]
+   KL2ct2(11,:) = [ 0]
+   KL2ct2(12,:) = [ 6]
+ 
+   end subroutine colourmatrix_init
+ end module ol_colourmatrix_ggh2tt_ttxgg_1_/**/REALKIND
+ 
+ 
+ 
+ module ol_forced_parameters_ggh2tt_ttxgg_1_/**/REALKIND
+   implicit none
+   contains
+   subroutine check_forced_parameters
+     use ol_parameters_decl_/**/REALKIND
+     use ol_loop_parameters_decl_/**/REALKIND
+ #ifndef PRECISION_dp
+     use ol_loop_parameters_decl_/**/DREALKIND, only: LeadingColour, nc, nf, CKMORDER
+ #endif
+     implicit none
+     logical, save :: checks_not_written = .true.
+ 
+     if (checks_not_written) then
+     ! e.g.
+     ! if (ME /= 0) write(*,101) 'ME = 0'
+   if (ME /= 0) write(*,101) 'ME = 0'
+   if (MM /= 0) write(*,101) 'MM = 0'
+   if (CKMORDER /= 0) write(*,101) 'CKMORDER = 0'
+   if (nc /= 3) write(*,101) 'nc = 3'
+   if (nf /= 6) write(*,101) 'nf = 6'
+   if (MU /= 0) write(*,101) 'MU = 0'
+   if (MD /= 0) write(*,101) 'MD = 0'
+   if (MS /= 0) write(*,101) 'MS = 0'
+   if (MC /= 0) write(*,101) 'MC = 0'
+   if (YU /= 0) write(*,101) 'YU = 0'
+   if (YD /= 0) write(*,101) 'YD = 0'
+   if (YS /= 0) write(*,101) 'YS = 0'
+   if (YC /= 0) write(*,101) 'YC = 0'
+   if (LeadingColour /= 0) write(*,101) 'LeadingColour = 0'
+   if (wMT /= 0) write(*,101) 'wMT = 0'
+   if (wMT /= 0) write(*,101) 'wMT = 0'
+ 
+ 
+     checks_not_written = .false.
+     end if
+ 
+     101 format('[OpenLoops] === WARNING ===',/,'[OpenLoops] code was generated with ',A,/,'[OpenLoops] ===============')
+   end subroutine check_forced_parameters
+ end module ol_forced_parameters_ggh2tt_ttxgg_1_/**/REALKIND
+ 
+ module ol_loop_ggh2tt_ttxgg_1_/**/REALKIND
+   use KIND_TYPES, only: REALKIND, intkind1
+   implicit none
+   ! diagram prefactors
+   integer,           save :: fac_status_loop1 = -1, fac_status_loop2 = -1
+   complex(REALKIND), save :: f(4), c(0)
+   ! tree wavefunctions
+   complex(REALKIND), save :: wf(4,-4+1:2)
+   ! denominators
+   complex(REALKIND), save :: den(1)
+   ! Born, CT and Loop colour vector for each helicity configuration
+   complex(REALKIND), save :: M0(0,16), Mct(1,16), Mcol_loop(1,16)
+   ! zero helicity identifier
+   logical,           save :: zerohel(16) = .true., zerohel_ct(16) = .true.
+ 
+   contains
+ 
+ ! **********************************************************************
+ subroutine fac_init_loop()
+ ! Writes diagram prefactors to 'f', rsp. 'c'
+ ! **********************************************************************
+   use ol_parameters_decl_/**/REALKIND
+   use ol_parameters_decl_/**/DREALKIND, only: do_ew_renorm
+   use ol_loop_parameters_decl_/**/REALKIND
+   use ol_parameters_init_/**/REALKIND, only: ensure_mp_loop_init
+   use ol_init, only: set_parameter, tree_parameters_flush, parameters_flush
+ #ifndef PRECISION_dp
+   use ol_loop_parameters_decl_/**/DREALKIND, only: SwF, SwB
+ !  use ol_loop_parameters_decl_/**/DREALKIND, only: DOI
+ #endif
+   implicit none
+   call set_parameter("ew_renorm", 0)
+   if (parameters_status == 0) call tree_parameters_flush()
+   if (loop_parameters_status == 0) call parameters_flush()
+   call ensure_mp_loop_init()
+   fac_status_loop1 = parameters_status
+   fac_status_loop2 = loop_parameters_status
+   ! factors of the diagrams
+     f(1) = (CI*countertermnorm*ctHGG*eQED**2*gQCD**2*MB*YB*YT)/(2._/**/REALKIND*MQ2sum*MW*sw)
+     f(2) = (eQED**2*gQCD**2*integralnorm*SwF*YB*YT)/(MW**2*sw**2*4._/**/REALKIND)
+     f(3) = (CI*countertermnorm*ctHGG*eQED**2*gQCD**2*MT*YT**2)/(2._/**/REALKIND*MQ2sum*MW*sw)
+     f(4) = (eQED**2*gQCD**2*integralnorm*SwF*YT**2)/(MW**2*sw**2*4._/**/REALKIND)
+ 
+ 
+ end subroutine fac_init_loop
+ 
+ 
+ ! **********************************************************************
+ subroutine tree_wavefunctions(P, H, M1, M2, POLSEL)
+ ! P(0:3,npart) = 2 -> n-2 external momenta (standard representation)
+ ! H(npart)     = external-particle helicities
+ ! Writes the tree wave functions to 'wf', denominators to 'den'.
+ ! Returns the Born and counterterm colour vectors M1 and M2.
+ ! **********************************************************************
+   use ol_parameters_decl_/**/REALKIND ! masses
+   use ol_loop_parameters_decl_/**/REALKIND ! counterterms
+   use ol_momenta_decl_/**/REALKIND, only: Q
+   use ol_wavefunctions_/**/REALKIND
+   use ol_propagators_/**/REALKIND
+   use ol_vertices_/**/REALKIND
+   use ol_counterterms_/**/REALKIND
+   implicit none
+   real(REALKIND),    intent(in)  :: P(0:3,4)
+   integer,           intent(in)  :: H(4)
+   integer,           intent(in), optional  :: POLSEL(4)
+   complex(REALKIND), intent(out) :: M1(0), M2(1)
+   complex(REALKIND) :: A(2)
+   ! external WFs
+   if (present(POLSEL)) then
+     call pol_wf_Q(P(:,1), rMT, H(1), wf(:,0), POLSEL(1))
+     call pol_wf_A(P(:,2), rMT, H(2), wf(:,-1), POLSEL(2))
+     call pol_wf_V(P(:,3), rZERO, H(3), wf(:,-2), POLSEL(3))
+     call pol_wf_V(P(:,4), rZERO, H(4), wf(:,-3), POLSEL(4))
+ 
+   else
+     call pol_wf_Q(P(:,1), rMT, H(1), wf(:,0), 0)
+     call pol_wf_A(P(:,2), rMT, H(2), wf(:,-1), 0)
+     call pol_wf_V(P(:,3), rZERO, H(3), wf(:,-2), 0)
+     call pol_wf_V(P(:,4), rZERO, H(4), wf(:,-3), 0)
+ 
+   end if
+ 
+   ! internal WFs
+   call vert_AQ_S(gH,wf(:,-1),wf(:,0),wf(:,1))
+   call counter_GG_S(wf(:,-2),wf(:,-3),wf(:,2))
+ 
+   call denominators()
+   call diagrams(A)
+   call colourvectors(A, M1, M2)
+ end subroutine tree_wavefunctions
+ 
+ 
+ subroutine denominators()
+   use ol_parameters_decl_/**/REALKIND ! masses
+   use ol_momenta_decl_/**/REALKIND, only: Q
+   implicit none
+   ! propagators
+   den(1) = 1 / (Q(5,3) - MH2)
+ 
+   ! denominators
+ 
+ end subroutine denominators
+ 
+ 
+ subroutine diagrams(A)
+   ! colour stripped tree amplitudes
+   use ol_contractions_/**/REALKIND
+   implicit none
+   complex(REALKIND), intent(out) :: A(2)
+ 
+ 
+   A(1) = cont_SS(wf(:,1),wf(:,2)) * den(1)
+   A(2) = cont_SS(wf(:,1),wf(:,2)) * den(1)
+ 
+ end subroutine diagrams
+ 
+ 
+ subroutine colourvectors(A, M1, M2)
+   ! Born and counterterm colour vectors
+   use ol_parameters_decl_/**/REALKIND, only: CI
+   implicit none
+   complex(REALKIND), intent(in) :: A(2)
+   complex(REALKIND), intent(out) :: M1(0), M2(1)
+ 
+ 
+   M2(1) = -2*A(2)*f(1)-2*A(1)*f(3)
+ 
+ end subroutine colourvectors
+ 
+ end module ol_loop_ggh2tt_ttxgg_1_/**/REALKIND
diff -r -Z --no-dereference -rcN --no-dereference OpenLoops.orig/process_src/ggh2tt/loop_ggh2tt_ttxgg_2.F90 OpenLoops/process_src/ggh2tt/loop_ggh2tt_ttxgg_2.F90
*** OpenLoops.orig/process_src/ggh2tt/loop_ggh2tt_ttxgg_2.F90	2018-12-20 14:33:03.000000000 +0000
--- OpenLoops/process_src/ggh2tt/loop_ggh2tt_ttxgg_2.F90	2019-02-16 22:07:23.327236336 +0000
***************
*** 361,372 ****
  subroutine denominators()
    use ol_parameters_decl_/**/REALKIND ! masses
    use ol_momenta_decl_/**/REALKIND, only: Q
    implicit none
    ! propagators
    den(1) = 1 / (Q(5,3))
    den(2) = 1 / (Q(5,5) - MT2)
    den(3) = 1 / (Q(5,9) - MT2)
!   den(4) = 1 / (Q(5,3) - MH2)
    den(5) = 1 / (Q(5,6) - MT2)
    den(6) = 1 / (Q(5,10) - MT2)
    den(7) = 1 / (Q(5,12))
--- 361,373 ----
  subroutine denominators()
    use ol_parameters_decl_/**/REALKIND ! masses
    use ol_momenta_decl_/**/REALKIND, only: Q
+   use ol_1hsm_/**/REALKIND, only: HiggsPropFac
    implicit none
    ! propagators
    den(1) = 1 / (Q(5,3))
    den(2) = 1 / (Q(5,5) - MT2)
    den(3) = 1 / (Q(5,9) - MT2)
!   den(4) = HiggsPropFac(Q(5,3))   ! 1 / (Q(5,3) - MH2)
    den(5) = 1 / (Q(5,6) - MT2)
    den(6) = 1 / (Q(5,10) - MT2)
    den(7) = 1 / (Q(5,12))
diff -r -Z --no-dereference -rcN --no-dereference OpenLoops.orig/process_src/ggh2tt/loop_ggh2tt_ttxgg_2.F90.orig OpenLoops/process_src/ggh2tt/loop_ggh2tt_ttxgg_2.F90.orig
*** OpenLoops.orig/process_src/ggh2tt/loop_ggh2tt_ttxgg_2.F90.orig	1970-01-01 01:00:00.000000000 +0100
--- OpenLoops/process_src/ggh2tt/loop_ggh2tt_ttxgg_2.F90.orig	2018-12-20 14:33:03.000000000 +0000
***************
*** 0 ****
--- 1,433 ----
+ 
+ module ol_colourmatrix_ggh2tt_ttxgg_2_/**/REALKIND
+   use KIND_TYPES, only: REALKIND
+   implicit none
+   logical, save           :: colmat_not_initialised = .true.
+   complex(REALKIND), save :: K1(24,2), K2(2,5), KL(2,5), KL2(60,5), KL2ct(5,5), KL2ct2(60,5)
+   contains
+   subroutine colourmatrix_init
+     use ol_parameters_decl_/**/REALKIND, only: CI
+     implicit none
+     colmat_not_initialised = .false.
+     ! colour matrix
+ 
+   K1( 1,:) = [ 0, 0]
+   K1( 2,:) = [ 0, 0]
+   K1( 3,:) = [ 0, 0]
+   K1( 4,:) = [ 0, 0]
+   K1( 5,:) = [ 0, 0]
+   K1( 6,:) = [ 0, 0]
+   K1( 7,:) = [ 0, 0]
+   K1( 8,:) = [ 0, 0]
+   K1( 9,:) = [ 0, 0]
+   K1(10,:) = [ 0, 0]
+   K1(11,:) = [ 0, 0]
+   K1(12,:) = [ 0, 0]
+   K1(13,:) = [ 0, 0]
+   K1(14,:) = [ 0, 0]
+   K1(15,:) = [ 0, 0]
+   K1(16,:) = [ 0, 0]
+   K1(17,:) = [ 0, 0]
+   K1(18,:) = [ 0, 0]
+   K1(19,:) = [ 0, 0]
+   K1(20,:) = [ 0, 0]
+   K1(21,:) = [ 0, 0]
+   K1(22,:) = [ 0, 0]
+   K1(23,:) = [ 0, 0]
+   K1(24,:) = [ 0, 0]
+ 
+   K2(1,:) = [ 0, 0, 0, 0, 2]
+   K2(2,:) = [ 0, 0, 0, 0, 2]
+ 
+   KL(1,:) = [ 0, 0, 2, 0, 0]
+   KL(2,:) = [ 0, 0, 2, 0, 0]
+ 
+   KL2( 1,:) = [   0,   0,   6,   0,   0]
+   KL2( 2,:) = [   0,   0,   6,   0,   0]
+   KL2( 3,:) = [   6,   6,   0,   0,  18]
+   KL2( 4,:) = [   0,   0,   0,   0,   0]
+   KL2( 5,:) = [   0,   0,  18,   0,   0]
+   KL2( 6,:) = [   0,   0,   8,   0,   0]
+   KL2( 7,:) = [   0,   0,   8,   0,   0]
+   KL2( 8,:) = [   8,   8,   0,   0,  24]
+   KL2( 9,:) = [   0,   0,   0,   0,   0]
+   KL2(10,:) = [   0,   0,  24,   0,   0]
+   KL2(11,:) = [   0,   0,  -8,   0,   0]
+   KL2(12,:) = [   0,   0,  -8,   0,   0]
+   KL2(13,:) = [  -8,  -8,   0,   0, -24]
+   KL2(14,:) = [   0,   0,   0,   0,   0]
+   KL2(15,:) = [   0,   0, -24,   0,   0]
+   KL2(16,:) = [   0,   0,   8,   0,   0]
+   KL2(17,:) = [   0,   0,   8,   0,   0]
+   KL2(18,:) = [   8,   8,   0,   0,  24]
+   KL2(19,:) = [   0,   0,   0,   0,   0]
+   KL2(20,:) = [   0,   0,  24,   0,   0]
+   KL2(21,:) = [   0,   0,   9,   0,   0]
+   KL2(22,:) = [   0,   0,  -9,   0,   0]
+   KL2(23,:) = [   9,  -9,   0,   0,   0]
+   KL2(24,:) = [   0,   0,   0,   0,   0]
+   KL2(25,:) = [   0,   0,   0,   0,   0]
+   KL2(26,:) = [   0,   0,  -9,   0,   0]
+   KL2(27,:) = [   0,   0,   9,   0,   0]
+   KL2(28,:) = [  -9,   9,   0,   0,   0]
+   KL2(29,:) = [   0,   0,   0,   0,   0]
+   KL2(30,:) = [   0,   0,   0,   0,   0]
+   KL2(31,:) = [   0,   0,  18,   0,   0]
+   KL2(32,:) = [   0,   0,  18,   0,   0]
+   KL2(33,:) = [  18,  18,   0,   0,  54]
+   KL2(34,:) = [   0,   0,   0,   0,   0]
+   KL2(35,:) = [   0,   0,  54,   0,   0]
+   KL2(36,:) = [   0,   0,  -9,   0,   0]
+   KL2(37,:) = [   0,   0,   9,   0,   0]
+   KL2(38,:) = [  -9,   9,   0,   0,   0]
+   KL2(39,:) = [   0,   0,   0,   0,   0]
+   KL2(40,:) = [   0,   0,   0,   0,   0]
+   KL2(41,:) = [   0,   0,   9,   0,   0]
+   KL2(42,:) = [   0,   0,  -9,   0,   0]
+   KL2(43,:) = [   9,  -9,   0,   0,   0]
+   KL2(44,:) = [   0,   0,   0,   0,   0]
+   KL2(45,:) = [   0,   0,   0,   0,   0]
+   KL2(46,:) = [   0,   0, -18,   0,   0]
+   KL2(47,:) = [   0,   0, -18,   0,   0]
+   KL2(48,:) = [ -18, -18,   0,   0, -54]
+   KL2(49,:) = [   0,   0,   0,   0,   0]
+   KL2(50,:) = [   0,   0, -54,   0,   0]
+   KL2(51,:) = [   0,   0,  18,   0,   0]
+   KL2(52,:) = [   0,   0,  18,   0,   0]
+   KL2(53,:) = [  18,  18,   0,   0,  54]
+   KL2(54,:) = [   0,   0,   0,   0,   0]
+   KL2(55,:) = [   0,   0,  54,   0,   0]
+   KL2(56,:) = [   0,   0,   0,   0,   0]
+   KL2(57,:) = [   0,   0,   0,   0,   0]
+   KL2(58,:) = [   0,   0,   0,   0,   0]
+   KL2(59,:) = [   0,   0,   0,   0,   0]
+   KL2(60,:) = [   0,   0,   0,   0,   0]
+   KL2 = (1._/**/REALKIND / 3) * KL2
+ 
+   KL2ct(1,:) = [ 0, 0, 0, 0, 2]
+   KL2ct(2,:) = [ 0, 0, 0, 0, 2]
+   KL2ct(3,:) = [ 2, 0, 2, 0, 0]
+   KL2ct(4,:) = [ 0, 0, 0, 0, 0]
+   KL2ct(5,:) = [ 0, 0, 0, 0, 6]
+ 
+   KL2ct2( 1,:) = [   0,   0,   0,   0,   6]
+   KL2ct2( 2,:) = [   0,   0,   0,   0,   0]
+   KL2ct2( 3,:) = [   0,   0,   0,   0,   6]
+   KL2ct2( 4,:) = [   0,   0,   0,   0,   0]
+   KL2ct2( 5,:) = [   6,   0,   6,   0,   0]
+   KL2ct2( 6,:) = [   0,   0,   0,   0,   8]
+   KL2ct2( 7,:) = [   0,   0,   0,   0,   0]
+   KL2ct2( 8,:) = [   0,   0,   0,   0,   8]
+   KL2ct2( 9,:) = [   0,   0,   0,   0,   0]
+   KL2ct2(10,:) = [   8,   0,   8,   0,   0]
+   KL2ct2(11,:) = [   0,   0,   0,   0,  -8]
+   KL2ct2(12,:) = [   0,   0,   0,   0,   0]
+   KL2ct2(13,:) = [   0,   0,   0,   0,  -8]
+   KL2ct2(14,:) = [   0,   0,   0,   0,   0]
+   KL2ct2(15,:) = [  -8,   0,  -8,   0,   0]
+   KL2ct2(16,:) = [   0,   0,   0,   0,   8]
+   KL2ct2(17,:) = [   0,   0,   0,   0,   0]
+   KL2ct2(18,:) = [   0,   0,   0,   0,   8]
+   KL2ct2(19,:) = [   0,   0,   0,   0,   0]
+   KL2ct2(20,:) = [   8,   0,   8,   0,   0]
+   KL2ct2(21,:) = [   0,   0,   0,   0,   9]
+   KL2ct2(22,:) = [   0,   0,   0,   0,   0]
+   KL2ct2(23,:) = [   0,   0,   0,   0,  -9]
+   KL2ct2(24,:) = [   0,   0,   0,   0,   0]
+   KL2ct2(25,:) = [   9,   0,  -9,   0,   0]
+   KL2ct2(26,:) = [   0,   0,   0,   0,  -9]
+   KL2ct2(27,:) = [   0,   0,   0,   0,   0]
+   KL2ct2(28,:) = [   0,   0,   0,   0,   9]
+   KL2ct2(29,:) = [   0,   0,   0,   0,   0]
+   KL2ct2(30,:) = [  -9,   0,   9,   0,   0]
+   KL2ct2(31,:) = [   0,   0,   0,   0,  18]
+   KL2ct2(32,:) = [   0,   0,   0,   0,   0]
+   KL2ct2(33,:) = [   0,   0,   0,   0,  18]
+   KL2ct2(34,:) = [   0,   0,   0,   0,   0]
+   KL2ct2(35,:) = [  18,   0,  18,   0,   0]
+   KL2ct2(36,:) = [   0,   0,   0,   0,  -9]
+   KL2ct2(37,:) = [   0,   0,   0,   0,   0]
+   KL2ct2(38,:) = [   0,   0,   0,   0,   9]
+   KL2ct2(39,:) = [   0,   0,   0,   0,   0]
+   KL2ct2(40,:) = [  -9,   0,   9,   0,   0]
+   KL2ct2(41,:) = [   0,   0,   0,   0,   9]
+   KL2ct2(42,:) = [   0,   0,   0,   0,   0]
+   KL2ct2(43,:) = [   0,   0,   0,   0,  -9]
+   KL2ct2(44,:) = [   0,   0,   0,   0,   0]
+   KL2ct2(45,:) = [   9,   0,  -9,   0,   0]
+   KL2ct2(46,:) = [   0,   0,   0,   0, -18]
+   KL2ct2(47,:) = [   0,   0,   0,   0,   0]
+   KL2ct2(48,:) = [   0,   0,   0,   0, -18]
+   KL2ct2(49,:) = [   0,   0,   0,   0,   0]
+   KL2ct2(50,:) = [ -18,   0, -18,   0,   0]
+   KL2ct2(51,:) = [   0,   0,   0,   0,  18]
+   KL2ct2(52,:) = [   0,   0,   0,   0,   0]
+   KL2ct2(53,:) = [   0,   0,   0,   0,  18]
+   KL2ct2(54,:) = [   0,   0,   0,   0,   0]
+   KL2ct2(55,:) = [  18,   0,  18,   0,   0]
+   KL2ct2(56,:) = [   0,   0,   0,   0,   0]
+   KL2ct2(57,:) = [   0,   0,   0,   0,   0]
+   KL2ct2(58,:) = [   0,   0,   0,   0,   0]
+   KL2ct2(59,:) = [   0,   0,   0,   0,   0]
+   KL2ct2(60,:) = [   0,   0,   0,   0,   0]
+   KL2ct2 = (1._/**/REALKIND / 3) * KL2ct2
+ 
+   end subroutine colourmatrix_init
+ end module ol_colourmatrix_ggh2tt_ttxgg_2_/**/REALKIND
+ 
+ 
+ 
+ module ol_forced_parameters_ggh2tt_ttxgg_2_/**/REALKIND
+   implicit none
+   contains
+   subroutine check_forced_parameters
+     use ol_parameters_decl_/**/REALKIND
+     use ol_loop_parameters_decl_/**/REALKIND
+ #ifndef PRECISION_dp
+     use ol_loop_parameters_decl_/**/DREALKIND, only: LeadingColour, nc, nf, CKMORDER
+ #endif
+     implicit none
+     logical, save :: checks_not_written = .true.
+ 
+     if (checks_not_written) then
+     ! e.g.
+     ! if (ME /= 0) write(*,101) 'ME = 0'
+   if (ME /= 0) write(*,101) 'ME = 0'
+   if (MM /= 0) write(*,101) 'MM = 0'
+   if (CKMORDER /= 0) write(*,101) 'CKMORDER = 0'
+   if (nc /= 3) write(*,101) 'nc = 3'
+   if (nf /= 6) write(*,101) 'nf = 6'
+   if (MU /= 0) write(*,101) 'MU = 0'
+   if (MD /= 0) write(*,101) 'MD = 0'
+   if (MS /= 0) write(*,101) 'MS = 0'
+   if (MC /= 0) write(*,101) 'MC = 0'
+   if (YU /= 0) write(*,101) 'YU = 0'
+   if (YD /= 0) write(*,101) 'YD = 0'
+   if (YS /= 0) write(*,101) 'YS = 0'
+   if (YC /= 0) write(*,101) 'YC = 0'
+   if (LeadingColour /= 0) write(*,101) 'LeadingColour = 0'
+   if (wMT /= 0) write(*,101) 'wMT = 0'
+   if (wMT /= 0) write(*,101) 'wMT = 0'
+ 
+ 
+     checks_not_written = .false.
+     end if
+ 
+     101 format('[OpenLoops] === WARNING ===',/,'[OpenLoops] code was generated with ',A,/,'[OpenLoops] ===============')
+   end subroutine check_forced_parameters
+ end module ol_forced_parameters_ggh2tt_ttxgg_2_/**/REALKIND
+ 
+ module ol_loop_ggh2tt_ttxgg_2_/**/REALKIND
+   use KIND_TYPES, only: REALKIND, intkind1
+   implicit none
+   ! diagram prefactors
+   integer,           save :: fac_status_loop1 = -1, fac_status_loop2 = -1
+   complex(REALKIND), save :: f(25), c(0)
+   ! tree wavefunctions
+   complex(REALKIND), save :: wf(4,-4+1:30)
+   ! denominators
+   complex(REALKIND), save :: den(11)
+   ! Born, CT and Loop colour vector for each helicity configuration
+   complex(REALKIND), save :: M0(2,16), Mct(5,16), Mcol_loop(5,16)
+   ! zero helicity identifier
+   logical,           save :: zerohel(16) = .true., zerohel_ct(16) = .true.
+ 
+   contains
+ 
+ ! **********************************************************************
+ subroutine fac_init_loop()
+ ! Writes diagram prefactors to 'f', rsp. 'c'
+ ! **********************************************************************
+   use ol_parameters_decl_/**/REALKIND
+   use ol_parameters_decl_/**/DREALKIND, only: do_ew_renorm
+   use ol_loop_parameters_decl_/**/REALKIND
+   use ol_parameters_init_/**/REALKIND, only: ensure_mp_loop_init
+   use ol_init, only: set_parameter, tree_parameters_flush, parameters_flush
+ #ifndef PRECISION_dp
+   use ol_loop_parameters_decl_/**/DREALKIND, only: SwF, SwB
+ !  use ol_loop_parameters_decl_/**/DREALKIND, only: DOI
+ #endif
+   implicit none
+   call set_parameter("ew_renorm", 1)
+   if (parameters_status == 0) call tree_parameters_flush()
+   if (loop_parameters_status == 0) call parameters_flush()
+   call ensure_mp_loop_init()
+   fac_status_loop1 = parameters_status
+   fac_status_loop2 = loop_parameters_status
+   ! factors of the diagrams
+     f( 1) = CI*gQCD**2
+     f( 2) = gQCD**2
+     f( 3) = 0!CI*countertermnorm*eQED**2*gQCD**2
+     f( 4) = 0!countertermnorm*eQED**2*gQCD**2
+     f( 5) = CI*countertermnorm*gQCD**4
+     f( 6) = countertermnorm*gQCD**4
+     f( 7) = CI*countertermnorm*ctGtt*gQCD**4
+     f( 8) = countertermnorm*ctGtt*gQCD**4
+     f( 9) = countertermnorm*ctVVV*gQCD**4
+     f(10) = (CI*gQCD**4*integralnorm*SwB)/2._/**/REALKIND
+     f(11) = CI*gQCD**4*integralnorm*SwB
+     f(12) = gQCD**4*integralnorm*SwB
+     f(13) = (2*eQED**2*gQCD**2*integralnorm*SwF)/9._/**/REALKIND
+     f(14) = (4*eQED**2*gQCD**2*integralnorm*SwF)/9._/**/REALKIND
+     f(15) = (8*eQED**2*gQCD**2*integralnorm*SwF)/9._/**/REALKIND
+     f(16) = eQED**2*gQCD**2*integralnorm*SwF
+     f(17) = 2*eQED**2*gQCD**2*integralnorm*SwF
+     f(18) = CI*gQCD**4*integralnorm*SwF
+     f(19) = 2*CI*gQCD**4*integralnorm*SwF
+     f(20) = gQCD**4*integralnorm*SwF
+     f(21) = 2*gQCD**4*integralnorm*SwF
+     f(22) = (CI*countertermnorm*ctHGG*eQED**2*gQCD**2*MB*YB*YT)/(2._/**/REALKIND*MQ2sum*MW*sw)
+     f(23) = (eQED**2*gQCD**2*integralnorm*SwF*YB*YT)/(MW**2*sw**2*4._/**/REALKIND)
+     f(24) = (CI*countertermnorm*ctHGG*eQED**2*gQCD**2*MT*YT**2)/(2._/**/REALKIND*MQ2sum*MW*sw)
+     f(25) = (eQED**2*gQCD**2*integralnorm*SwF*YT**2)/(MW**2*sw**2*4._/**/REALKIND)
+ 
+ 
+ end subroutine fac_init_loop
+ 
+ 
+ ! **********************************************************************
+ subroutine tree_wavefunctions(P, H, M1, M2, POLSEL)
+ ! P(0:3,npart) = 2 -> n-2 external momenta (standard representation)
+ ! H(npart)     = external-particle helicities
+ ! Writes the tree wave functions to 'wf', denominators to 'den'.
+ ! Returns the Born and counterterm colour vectors M1 and M2.
+ ! **********************************************************************
+   use ol_parameters_decl_/**/REALKIND ! masses
+   use ol_loop_parameters_decl_/**/REALKIND ! counterterms
+   use ol_momenta_decl_/**/REALKIND, only: Q
+   use ol_wavefunctions_/**/REALKIND
+   use ol_propagators_/**/REALKIND
+   use ol_vertices_/**/REALKIND
+   use ol_counterterms_/**/REALKIND
+   implicit none
+   real(REALKIND),    intent(in)  :: P(0:3,4)
+   integer,           intent(in)  :: H(4)
+   integer,           intent(in), optional  :: POLSEL(4)
+   complex(REALKIND), intent(out) :: M1(2), M2(5)
+   complex(REALKIND) :: A(21)
+   ! external WFs
+   if (present(POLSEL)) then
+     call pol_wf_Q(P(:,1), rMT, H(1), wf(:,0), POLSEL(1))
+     call pol_wf_A(P(:,2), rMT, H(2), wf(:,-1), POLSEL(2))
+     call pol_wf_V(P(:,3), rZERO, H(3), wf(:,-2), POLSEL(3))
+     call pol_wf_V(P(:,4), rZERO, H(4), wf(:,-3), POLSEL(4))
+ 
+   else
+     call pol_wf_Q(P(:,1), rMT, H(1), wf(:,0), 0)
+     call pol_wf_A(P(:,2), rMT, H(2), wf(:,-1), 0)
+     call pol_wf_V(P(:,3), rZERO, H(3), wf(:,-2), 0)
+     call pol_wf_V(P(:,4), rZERO, H(4), wf(:,-3), 0)
+ 
+   end if
+ 
+   ! internal WFs
+   call vert_QA_V(wf(:,0),wf(:,-1),wf(:,1))
+   call vert_UV_W(wf(:,-2),Q(:,4),wf(:,-3),Q(:,8),wf(:,2))
+   call vert_VQ_A(wf(:,-2),wf(:,0),wf(:,3))
+   call vert_AV_Q(wf(:,-1),wf(:,-3),wf(:,4))
+   call prop_Q_A(wf(:,3),Q(:,5),MT,1_intkind1,wf(:,5))
+   call vert_VQ_A(wf(:,-3),wf(:,0),wf(:,6))
+   call vert_AV_Q(wf(:,-1),wf(:,-2),wf(:,7))
+   call prop_Q_A(wf(:,6),Q(:,9),MT,1_intkind1,wf(:,8))
+   call vert_AQ_S(gH,wf(:,-1),wf(:,0),wf(:,9))
+   call counter_GG_S(wf(:,-2),wf(:,-3),wf(:,10))
+   call counter_UV_W(wf(:,-2),Q(:,4),wf(:,-3),Q(:,8),wf(:,11))
+   call counter_AV_Q(wf(:,-1),wf(:,-3),wf(:,12))
+   call counter_AV_Q_LR(EWctGtt,wf(:,-1),wf(:,-3),wf(:,13))
+   call counter_AV_Q(wf(:,-1),wf(:,-2),wf(:,14))
+   call counter_AV_Q_LR(EWctGtt,wf(:,-1),wf(:,-2),wf(:,15))
+   call counter_VQ_A(wf(:,-3),wf(:,0),wf(:,16))
+   call prop_A_Q(wf(:,7),Q(:,6),MT,1_intkind1,wf(:,17))
+   call counter_VQ_A_LR(EWctGtt,wf(:,-3),wf(:,0),wf(:,18))
+   call counter_VQ_A(wf(:,-2),wf(:,0),wf(:,19))
+   call prop_A_Q(wf(:,4),Q(:,10),MT,1_intkind1,wf(:,20))
+   call counter_VQ_A_LR(EWctGtt,wf(:,-2),wf(:,0),wf(:,21))
+   call counter_QA_V(wf(:,0),wf(:,-1),wf(:,22))
+   call counter_QA_V_LR(EWctGtt,wf(:,0),wf(:,-1),wf(:,23))
+   call counter_V_V(ctGG,wf(:,1),Q(:,3),wf(:,24))
+   call counter_Q_A(cttt,wf(:,5),Q(:,5),wf(:,25))
+   call counter_Q_A_LR(EWcttt,wf(:,5),Q(:,5),wf(:,26))
+   call counter_Q_A(cttt,wf(:,8),Q(:,9),wf(:,27))
+   call counter_Q_A_LR(EWcttt,wf(:,8),Q(:,9),wf(:,28))
+   call vert_QA_Z(gZu,wf(:,0),wf(:,-1),wf(:,29))
+   call prop_W_W(wf(:,29),Q(:,3),MZ,1_intkind1,wf(:,30))
+ 
+   call denominators()
+   call diagrams(A)
+   call colourvectors(A, M1, M2)
+ end subroutine tree_wavefunctions
+ 
+ 
+ subroutine denominators()
+   use ol_parameters_decl_/**/REALKIND ! masses
+   use ol_momenta_decl_/**/REALKIND, only: Q
+   implicit none
+   ! propagators
+   den(1) = 1 / (Q(5,3))
+   den(2) = 1 / (Q(5,5) - MT2)
+   den(3) = 1 / (Q(5,9) - MT2)
+   den(4) = 1 / (Q(5,3) - MH2)
+   den(5) = 1 / (Q(5,6) - MT2)
+   den(6) = 1 / (Q(5,10) - MT2)
+   den(7) = 1 / (Q(5,12))
+   den(11) = 1 / (Q(5,3) - MZ2)
+ 
+   ! denominators
+   den(8) = den(1)*den(7)
+   den(9) = den(2)*den(6)
+   den(10) = den(3)*den(5)
+ 
+ end subroutine denominators
+ 
+ 
+ subroutine diagrams(A)
+   ! colour stripped tree amplitudes
+   use ol_contractions_/**/REALKIND
+   implicit none
+   complex(REALKIND), intent(out) :: A(21)
+ 
+   A(1) = cont_VV(wf(:,1),wf(:,2)) * den(1)
+   A(2) = cont_QA(wf(:,4),wf(:,5)) * den(2)
+   A(3) = cont_QA(wf(:,7),wf(:,8)) * den(3)
+ 
+   A(4) = cont_SS(wf(:,9),wf(:,10)) * den(4)
+   A(5) = cont_SS(wf(:,9),wf(:,10)) * den(4)
+   A(6) = cont_VV(wf(:,1),wf(:,11)) * den(1)
+   A(7) = cont_QA(wf(:,5),wf(:,12)) * den(2)
+   A(8) = cont_QA(wf(:,5),wf(:,13)) * den(2)
+   A(9) = cont_QA(wf(:,8),wf(:,14)) * den(3)
+   A(10) = cont_QA(wf(:,8),wf(:,15)) * den(3)
+   A(11) = cont_QA(wf(:,16),wf(:,17)) * den(5)
+   A(12) = cont_QA(wf(:,17),wf(:,18)) * den(5)
+   A(13) = cont_QA(wf(:,19),wf(:,20)) * den(6)
+   A(14) = cont_QA(wf(:,20),wf(:,21)) * den(6)
+   A(15) = cont_VV(wf(:,2),wf(:,22)) * den(7)
+   A(16) = cont_VV(wf(:,2),wf(:,23)) * den(7)
+   A(17) = cont_VV(wf(:,2),wf(:,24)) * den(8)
+   A(18) = cont_QA(wf(:,20),wf(:,25)) * den(9)
+   A(19) = cont_QA(wf(:,20),wf(:,26)) * den(9)
+   A(20) = cont_QA(wf(:,17),wf(:,27)) * den(10)
+   A(21) = cont_QA(wf(:,17),wf(:,28)) * den(10)
+ 
+ end subroutine diagrams
+ 
+ 
+ subroutine colourvectors(A, M1, M2)
+   ! Born and counterterm colour vectors
+   use ol_parameters_decl_/**/REALKIND, only: CI
+   implicit none
+   complex(REALKIND), intent(in) :: A(21)
+   complex(REALKIND), intent(out) :: M1(2), M2(5)
+ 
+   M1(1) = A(3)*f(1)+CI*A(1)*f(2)
+   M1(2) = A(2)*f(1)-CI*A(1)*f(2)
+ 
+   M2(1) = -(A(20)*f(5))-CI*A(17)*f(6)+(A(9)+A(11))*f(7)+CI*A(15)*f(8)+CI*A(6)*f(9)
+   M2(2) = (A(10)+A(12)-A(21))*f(3)+CI*A(16)*f(4)
+   M2(3) = -(A(18)*f(5))+CI*A(17)*f(6)+(A(7)+A(13))*f(7)-CI*A(15)*f(8)-CI*A(6)*f(9)
+   M2(4) = (A(8)+A(14)-A(19))*f(3)-CI*A(16)*f(4)
+   M2(5) = -2*A(5)*f(22)-2*A(4)*f(24)
+ 
+ end subroutine colourvectors
+ 
+ end module ol_loop_ggh2tt_ttxgg_2_/**/REALKIND
diff -r -Z --no-dereference -rcN --no-dereference OpenLoops.orig/process_src/gghtt/loop_gghtt_nexnmemxbbxgg_3.F90 OpenLoops/process_src/gghtt/loop_gghtt_nexnmemxbbxgg_3.F90
*** OpenLoops.orig/process_src/gghtt/loop_gghtt_nexnmemxbbxgg_3.F90	2018-08-07 10:19:43.000000000 +0100
--- OpenLoops/process_src/gghtt/loop_gghtt_nexnmemxbbxgg_3.F90	2019-02-16 21:22:55.693731974 +0000
***************
*** 261,266 ****
--- 261,267 ----
  subroutine denominators()
    use ol_parameters_decl_/**/REALKIND ! masses
    use ol_momenta_decl_/**/REALKIND, only: Q
+   use ol_1hsm_/**/REALKIND, only: HiggsPropFac
    implicit none
    ! propagators
    den(1) = 1 / (Q(5,10) - MW2)
***************
*** 270,277 ****
    den(7) = 1 / (Q(5,192))
    den(10) = 1 / (Q(5,90) - MT2)
    den(13) = 1 / (Q(5,101) - MT2)
!   den(16) = 1 / (Q(5,192) - MH2)
!   den(18) = 1 / (Q(5,63) - MH2)
  
    ! denominators
    den(4) = den(1)*den(3)
--- 271,278 ----
    den(7) = 1 / (Q(5,192))
    den(10) = 1 / (Q(5,90) - MT2)
    den(13) = 1 / (Q(5,101) - MT2)
!   den(16) = HiggsPropFac(Q(5,192))   ! 1 / (Q(5,192) - MH2)
!   den(18) = HiggsPropFac(Q(5,63))    ! 1 / (Q(5,63) - MH2)
  
    ! denominators
    den(4) = den(1)*den(3)
diff -r -Z --no-dereference -rcN --no-dereference OpenLoops.orig/process_src/gghtt/loop_gghtt_nexnmemxbbxgg_3.F90.orig OpenLoops/process_src/gghtt/loop_gghtt_nexnmemxbbxgg_3.F90.orig
*** OpenLoops.orig/process_src/gghtt/loop_gghtt_nexnmemxbbxgg_3.F90.orig	1970-01-01 01:00:00.000000000 +0100
--- OpenLoops/process_src/gghtt/loop_gghtt_nexnmemxbbxgg_3.F90.orig	2019-02-16 21:22:55.694732028 +0000
***************
*** 0 ****
--- 1,321 ----
+ 
+ module ol_colourmatrix_gghtt_nexnmemxbbxgg_3_/**/REALKIND
+   use KIND_TYPES, only: REALKIND
+   implicit none
+   logical, save           :: colmat_not_initialised = .true.
+   complex(REALKIND), save :: K1(76,2), K2(2,1), KL(2,1)
+   contains
+   subroutine colourmatrix_init
+     use ol_parameters_decl_/**/REALKIND, only: CI
+     implicit none
+     colmat_not_initialised = .false.
+     ! colour matrix
+ 
+   K1( 1,:) = [ 16, -2]
+   K1( 2,:) = [ -2, 16]
+   K1( 3,:) = [  0,  0]
+   K1( 4,:) = [  0,  0]
+   K1( 5,:) = [  0,  0]
+   K1( 6,:) = [  0,  0]
+   K1( 7,:) = [  0,  0]
+   K1( 8,:) = [  0,  0]
+   K1( 9,:) = [  0,  0]
+   K1(10,:) = [  0,  0]
+   K1(11,:) = [  0,  0]
+   K1(12,:) = [  0,  0]
+   K1(13,:) = [  0,  0]
+   K1(14,:) = [  0,  0]
+   K1(15,:) = [  0,  0]
+   K1(16,:) = [  0,  0]
+   K1(17,:) = [  0,  0]
+   K1(18,:) = [  0,  0]
+   K1(19,:) = [  0,  0]
+   K1(20,:) = [  0,  0]
+   K1(21,:) = [  0,  0]
+   K1(22,:) = [  0,  0]
+   K1(23,:) = [  0,  0]
+   K1(24,:) = [  0,  0]
+   K1(25,:) = [  0,  0]
+   K1(26,:) = [  0,  0]
+   K1(27,:) = [  0,  0]
+   K1(28,:) = [  0,  0]
+   K1(29,:) = [  0,  0]
+   K1(30,:) = [  0,  0]
+   K1(31,:) = [  0,  0]
+   K1(32,:) = [  0,  0]
+   K1(33,:) = [  0,  0]
+   K1(34,:) = [  0,  0]
+   K1(35,:) = [  0,  0]
+   K1(36,:) = [  0,  0]
+   K1(37,:) = [  0,  0]
+   K1(38,:) = [  0,  0]
+   K1(39,:) = [  0,  0]
+   K1(40,:) = [  0,  0]
+   K1(41,:) = [  0,  0]
+   K1(42,:) = [  0,  0]
+   K1(43,:) = [  0,  0]
+   K1(44,:) = [  0,  0]
+   K1(45,:) = [  0,  0]
+   K1(46,:) = [  0,  0]
+   K1(47,:) = [  0,  0]
+   K1(48,:) = [  0,  0]
+   K1(49,:) = [  0,  0]
+   K1(50,:) = [  0,  0]
+   K1(51,:) = [  0,  0]
+   K1(52,:) = [  0,  0]
+   K1(53,:) = [  0,  0]
+   K1(54,:) = [  0,  0]
+   K1(55,:) = [  0,  0]
+   K1(56,:) = [  0,  0]
+   K1(57,:) = [  0,  0]
+   K1(58,:) = [  0,  0]
+   K1(59,:) = [  0,  0]
+   K1(60,:) = [  0,  0]
+   K1(61,:) = [  0,  0]
+   K1(62,:) = [  0,  0]
+   K1(63,:) = [  0,  0]
+   K1(64,:) = [  0,  0]
+   K1(65,:) = [  0,  0]
+   K1(66,:) = [  0,  0]
+   K1(67,:) = [  0,  0]
+   K1(68,:) = [  0,  0]
+   K1(69,:) = [  0,  0]
+   K1(70,:) = [  0,  0]
+   K1(71,:) = [  0,  0]
+   K1(72,:) = [  0,  0]
+   K1(73,:) = [  0,  0]
+   K1(74,:) = [  0,  0]
+   K1(75,:) = [ 16, -2]
+   K1(76,:) = [ -2, 16]
+   K1 = (1._/**/REALKIND / 3) * K1
+ 
+   K2(1,:) = [ 2]
+   K2(2,:) = [ 2]
+ 
+   KL(1,:) = [ 2]
+   KL(2,:) = [ 2]
+ 
+   end subroutine colourmatrix_init
+ end module ol_colourmatrix_gghtt_nexnmemxbbxgg_3_/**/REALKIND
+ 
+ 
+ 
+ module ol_forced_parameters_gghtt_nexnmemxbbxgg_3_/**/REALKIND
+   implicit none
+   contains
+   subroutine check_forced_parameters
+     use ol_parameters_decl_/**/REALKIND
+     use ol_loop_parameters_decl_/**/REALKIND
+ #ifndef PRECISION_dp
+     use ol_loop_parameters_decl_/**/DREALKIND, only: LeadingColour, nc, nf, CKMORDER
+ #endif
+     implicit none
+     logical, save :: checks_not_written = .true.
+ 
+     if (checks_not_written) then
+     ! e.g.
+     ! if (ME /= 0) write(*,101) 'ME = 0'
+   if (ME /= 0) write(*,101) 'ME = 0'
+   if (MM /= 0) write(*,101) 'MM = 0'
+   if (CKMORDER /= 0) write(*,101) 'CKMORDER = 0'
+   if (nc /= 3) write(*,101) 'nc = 3'
+   if (nf /= 6) write(*,101) 'nf = 6'
+   if (MU /= 0) write(*,101) 'MU = 0'
+   if (MD /= 0) write(*,101) 'MD = 0'
+   if (MS /= 0) write(*,101) 'MS = 0'
+   if (MC /= 0) write(*,101) 'MC = 0'
+   if (YU /= 0) write(*,101) 'YU = 0'
+   if (YD /= 0) write(*,101) 'YD = 0'
+   if (YS /= 0) write(*,101) 'YS = 0'
+   if (YC /= 0) write(*,101) 'YC = 0'
+   if (LeadingColour /= 0) write(*,101) 'LeadingColour = 0'
+   if (wMB /= 0) write(*,101) 'wMB = 0'
+   if (wMB /= 0) write(*,101) 'wMB = 0'
+ 
+ 
+     checks_not_written = .false.
+     end if
+ 
+     101 format('[OpenLoops] === WARNING ===',/,'[OpenLoops] code was generated with ',A,/,'[OpenLoops] ===============')
+   end subroutine check_forced_parameters
+ end module ol_forced_parameters_gghtt_nexnmemxbbxgg_3_/**/REALKIND
+ 
+ module ol_loop_gghtt_nexnmemxbbxgg_3_/**/REALKIND
+   use KIND_TYPES, only: REALKIND, intkind1
+   implicit none
+   ! diagram prefactors
+   integer,           save :: fac_status_loop1 = -1, fac_status_loop2 = -1
+   complex(REALKIND), save :: f(6), c(2)
+   ! tree wavefunctions
+   complex(REALKIND), save :: wf(4,-8+1:18)
+   ! denominators
+   complex(REALKIND), save :: den(19)
+   ! Born, CT and Loop colour vector for each helicity configuration
+   complex(REALKIND), save :: M0(2,256), Mct(1,256), Mcol_loop(1,256)
+   ! zero helicity identifier
+   logical,           save :: zerohel(256) = .true., zerohel_ct(256) = .true.
+ 
+   contains
+ 
+ ! **********************************************************************
+ subroutine fac_init_loop()
+ ! Writes diagram prefactors to 'f', rsp. 'c'
+ ! **********************************************************************
+   use ol_parameters_decl_/**/REALKIND
+   use ol_parameters_decl_/**/DREALKIND, only: do_ew_renorm
+   use ol_loop_parameters_decl_/**/REALKIND
+   use ol_parameters_init_/**/REALKIND, only: ensure_mp_loop_init
+   use ol_init, only: set_parameter, tree_parameters_flush, parameters_flush
+ #ifndef PRECISION_dp
+   use ol_loop_parameters_decl_/**/DREALKIND, only: SwF, SwB
+ !  use ol_loop_parameters_decl_/**/DREALKIND, only: DOI
+ #endif
+   implicit none
+   call set_parameter("ew_renorm", 0)
+   if (parameters_status == 0) call tree_parameters_flush()
+   if (loop_parameters_status == 0) call parameters_flush()
+   call ensure_mp_loop_init()
+   fac_status_loop1 = parameters_status
+   fac_status_loop2 = loop_parameters_status
+   ! factors of the diagrams
+     f(1) = (CI*eQED**4*gQCD**2)/(4._/**/REALKIND*sw**4)
+     f(2) = (eQED**4*gQCD**2)/(sw**4*4._/**/REALKIND)
+     f(3) = (CI*countertermnorm*ctHGG*eQED**6*gQCD**2*MB*YB*YT)/(8._/**/REALKIND*MQ2sum*MW*sw**5)
+     f(4) = (eQED**6*gQCD**2*integralnorm*SwF*YB*YT)/(MW**2*sw**6*16._/**/REALKIND)
+     f(5) = (CI*countertermnorm*ctHGG*eQED**6*gQCD**2*MT*YT**2)/(8._/**/REALKIND*MQ2sum*MW*sw**5)
+     f(6) = (eQED**6*gQCD**2*integralnorm*SwF*YT**2)/(MW**2*sw**6*16._/**/REALKIND)
+ 
+   c = [ f(4), f(6) ]
+ end subroutine fac_init_loop
+ 
+ 
+ ! **********************************************************************
+ subroutine tree_wavefunctions(P, H, M1, M2, POLSEL)
+ ! P(0:3,npart) = 2 -> n-2 external momenta (standard representation)
+ ! H(npart)     = external-particle helicities
+ ! Writes the tree wave functions to 'wf', denominators to 'den'.
+ ! Returns the Born and counterterm colour vectors M1 and M2.
+ ! **********************************************************************
+   use ol_parameters_decl_/**/REALKIND ! masses
+   use ol_loop_parameters_decl_/**/REALKIND ! counterterms
+   use ol_momenta_decl_/**/REALKIND, only: Q
+   use ol_wavefunctions_/**/REALKIND
+   use ol_propagators_/**/REALKIND
+   use ol_vertices_/**/REALKIND
+   use ol_counterterms_/**/REALKIND
+   implicit none
+   real(REALKIND),    intent(in)  :: P(0:3,8)
+   integer,           intent(in)  :: H(8)
+   integer,           intent(in), optional  :: POLSEL(8)
+   complex(REALKIND), intent(out) :: M1(2), M2(1)
+   complex(REALKIND) :: A(5)
+   ! external WFs
+   if (present(POLSEL)) then
+     call pol_wf_A(P(:,1), rZERO, H(1), wf(:,0), POLSEL(1))
+     call pol_wf_Q(P(:,2), rZERO, H(2), wf(:,-1), POLSEL(2))
+     call pol_wf_Q(P(:,3), rZERO, H(3), wf(:,-2), POLSEL(3))
+     call pol_wf_A(P(:,4), rZERO, H(4), wf(:,-3), POLSEL(4))
+     call pol_wf_Q(P(:,5), rMB, H(5), wf(:,-4), POLSEL(5))
+     call pol_wf_A(P(:,6), rMB, H(6), wf(:,-5), POLSEL(6))
+     call pol_wf_V(P(:,7), rZERO, H(7), wf(:,-6), POLSEL(7))
+     call pol_wf_V(P(:,8), rZERO, H(8), wf(:,-7), POLSEL(8))
+ 
+   else
+     call pol_wf_A(P(:,1), rZERO, H(1), wf(:,0), 0)
+     call pol_wf_Q(P(:,2), rZERO, H(2), wf(:,-1), 0)
+     call pol_wf_Q(P(:,3), rZERO, H(3), wf(:,-2), 0)
+     call pol_wf_A(P(:,4), rZERO, H(4), wf(:,-3), 0)
+     call pol_wf_Q(P(:,5), rMB, H(5), wf(:,-4), 0)
+     call pol_wf_A(P(:,6), rMB, H(6), wf(:,-5), 0)
+     call pol_wf_V(P(:,7), rZERO, H(7), wf(:,-6), 0)
+     call pol_wf_V(P(:,8), rZERO, H(8), wf(:,-7), 0)
+ 
+   end if
+ 
+   ! internal WFs
+   call vert_QA_W(wf(:,-2),wf(:,0),wf(:,1))
+   call vert_QA_W(wf(:,-1),wf(:,-3),wf(:,2))
+   call vert_UV_W(wf(:,-6),Q(:,64),wf(:,-7),Q(:,128),wf(:,3))
+   call prop_W_W(wf(:,2),Q(:,10),MW,1_intkind1,wf(:,4))
+   call prop_W_W(wf(:,1),Q(:,5),MW,1_intkind1,wf(:,5))
+   call vert_WQ_A(wf(:,4),wf(:,-4),wf(:,6))
+   call vert_AW_Q(wf(:,-5),wf(:,5),wf(:,7))
+   call prop_Q_A(wf(:,6),Q(:,26),MT,1_intkind1,wf(:,8))
+   call prop_A_Q(wf(:,7),Q(:,37),MT,1_intkind1,wf(:,9))
+   call vert_QA_V(wf(:,8),wf(:,9),wf(:,10))
+   call vert_VQ_A(wf(:,-6),wf(:,8),wf(:,11))
+   call vert_AV_Q(wf(:,9),wf(:,-7),wf(:,12))
+   call prop_Q_A(wf(:,11),Q(:,90),MT,1_intkind1,wf(:,13))
+   call vert_AV_Q(wf(:,9),wf(:,-6),wf(:,14))
+   call vert_VQ_A(wf(:,-7),wf(:,8),wf(:,15))
+   call prop_A_Q(wf(:,14),Q(:,101),MT,1_intkind1,wf(:,16))
+   call counter_GG_S(wf(:,-6),wf(:,-7),wf(:,17))
+   call vert_AQ_S(gH,wf(:,9),wf(:,8),wf(:,18))
+ 
+   call denominators()
+   call diagrams(A)
+   call colourvectors(A, M1, M2)
+ end subroutine tree_wavefunctions
+ 
+ 
+ subroutine denominators()
+   use ol_parameters_decl_/**/REALKIND ! masses
+   use ol_momenta_decl_/**/REALKIND, only: Q
+   implicit none
+   ! propagators
+   den(1) = 1 / (Q(5,10) - MW2)
+   den(2) = 1 / (Q(5,5) - MW2)
+   den(3) = 1 / (Q(5,26) - MT2)
+   den(5) = 1 / (Q(5,37) - MT2)
+   den(7) = 1 / (Q(5,192))
+   den(10) = 1 / (Q(5,90) - MT2)
+   den(13) = 1 / (Q(5,101) - MT2)
+   den(16) = 1 / (Q(5,192) - MH2)
+   den(18) = 1 / (Q(5,63) - MH2)
+ 
+   ! denominators
+   den(4) = den(1)*den(3)
+   den(6) = den(2)*den(5)
+   den(8) = den(4)*den(6)
+   den(9) = den(7)*den(8)
+   den(11) = den(4)*den(10)
+   den(12) = den(6)*den(11)
+   den(14) = den(6)*den(13)
+   den(15) = den(4)*den(14)
+   den(17) = den(8)*den(16)
+   den(19) = den(8)*den(18)
+ 
+ end subroutine denominators
+ 
+ 
+ subroutine diagrams(A)
+   ! colour stripped tree amplitudes
+   use ol_contractions_/**/REALKIND
+   implicit none
+   complex(REALKIND), intent(out) :: A(5)
+ 
+   A(1) = cont_VV(wf(:,3),wf(:,10)) * den(9)
+   A(2) = cont_QA(wf(:,12),wf(:,13)) * den(12)
+   A(3) = cont_QA(wf(:,15),wf(:,16)) * den(15)
+ 
+   A(4) = cont_SS(wf(:,17),wf(:,18)) * den(17)
+   A(5) = cont_SS(wf(:,17),wf(:,18)) * den(17)
+ 
+ end subroutine diagrams
+ 
+ 
+ subroutine colourvectors(A, M1, M2)
+   ! Born and counterterm colour vectors
+   use ol_parameters_decl_/**/REALKIND, only: CI
+   implicit none
+   complex(REALKIND), intent(in) :: A(5)
+   complex(REALKIND), intent(out) :: M1(2), M2(1)
+ 
+   M1(1) = A(3)*f(1)+CI*A(1)*f(2)
+   M1(2) = A(2)*f(1)-CI*A(1)*f(2)
+ 
+   M2(1) = -2*A(5)*f(3)-2*A(4)*f(5)
+ 
+ end subroutine colourvectors
+ 
+ end module ol_loop_gghtt_nexnmemxbbxgg_3_/**/REALKIND
diff -r -Z --no-dereference -rcN --no-dereference OpenLoops.orig/process_src/gghtt/loop_gghtt_ttxgg_2.F90 OpenLoops/process_src/gghtt/loop_gghtt_ttxgg_2.F90
*** OpenLoops.orig/process_src/gghtt/loop_gghtt_ttxgg_2.F90	2018-08-07 10:18:37.000000000 +0100
--- OpenLoops/process_src/gghtt/loop_gghtt_ttxgg_2.F90	2019-02-16 21:22:55.694732028 +0000
***************
*** 193,204 ****
  subroutine denominators()
    use ol_parameters_decl_/**/REALKIND ! masses
    use ol_momenta_decl_/**/REALKIND, only: Q
    implicit none
    ! propagators
    den(1) = 1 / (Q(5,3))
    den(2) = 1 / (Q(5,5) - MT2)
    den(3) = 1 / (Q(5,9) - MT2)
!   den(4) = 1 / (Q(5,3) - MH2)
  
    ! denominators
  
--- 193,205 ----
  subroutine denominators()
    use ol_parameters_decl_/**/REALKIND ! masses
    use ol_momenta_decl_/**/REALKIND, only: Q
+   use ol_1hsm_/**/REALKIND, only: HiggsPropFac
    implicit none
    ! propagators
    den(1) = 1 / (Q(5,3))
    den(2) = 1 / (Q(5,5) - MT2)
    den(3) = 1 / (Q(5,9) - MT2)
!   den(4) = HiggsPropFac(Q(5,3))   ! 1 / (Q(5,3) - MH2)
  
    ! denominators
  
diff -r -Z --no-dereference -rcN --no-dereference OpenLoops.orig/process_src/gghtt/loop_gghtt_ttxgg_2.F90.orig OpenLoops/process_src/gghtt/loop_gghtt_ttxgg_2.F90.orig
*** OpenLoops.orig/process_src/gghtt/loop_gghtt_ttxgg_2.F90.orig	1970-01-01 01:00:00.000000000 +0100
--- OpenLoops/process_src/gghtt/loop_gghtt_ttxgg_2.F90.orig	2019-02-16 21:22:55.694732028 +0000
***************
*** 0 ****
--- 1,238 ----
+ 
+ module ol_colourmatrix_gghtt_ttxgg_2_/**/REALKIND
+   use KIND_TYPES, only: REALKIND
+   implicit none
+   logical, save           :: colmat_not_initialised = .true.
+   complex(REALKIND), save :: K1(24,2), K2(2,1), KL(2,1)
+   contains
+   subroutine colourmatrix_init
+     use ol_parameters_decl_/**/REALKIND, only: CI
+     implicit none
+     colmat_not_initialised = .false.
+     ! colour matrix
+ 
+   K1( 1,:) = [ 16, -2]
+   K1( 2,:) = [ -2, 16]
+   K1( 3,:) = [  0,  0]
+   K1( 4,:) = [  0,  0]
+   K1( 5,:) = [  0,  0]
+   K1( 6,:) = [  0,  0]
+   K1( 7,:) = [  0,  0]
+   K1( 8,:) = [  0,  0]
+   K1( 9,:) = [  0,  0]
+   K1(10,:) = [  0,  0]
+   K1(11,:) = [  0,  0]
+   K1(12,:) = [  0,  0]
+   K1(13,:) = [  0,  0]
+   K1(14,:) = [  0,  0]
+   K1(15,:) = [  0,  0]
+   K1(16,:) = [  0,  0]
+   K1(17,:) = [  0,  0]
+   K1(18,:) = [  0,  0]
+   K1(19,:) = [  0,  0]
+   K1(20,:) = [  0,  0]
+   K1(21,:) = [  0,  0]
+   K1(22,:) = [  0,  0]
+   K1(23,:) = [ 16, -2]
+   K1(24,:) = [ -2, 16]
+   K1 = (1._/**/REALKIND / 3) * K1
+ 
+   K2(1,:) = [ 2]
+   K2(2,:) = [ 2]
+ 
+   KL(1,:) = [ 2]
+   KL(2,:) = [ 2]
+ 
+   end subroutine colourmatrix_init
+ end module ol_colourmatrix_gghtt_ttxgg_2_/**/REALKIND
+ 
+ 
+ 
+ module ol_forced_parameters_gghtt_ttxgg_2_/**/REALKIND
+   implicit none
+   contains
+   subroutine check_forced_parameters
+     use ol_parameters_decl_/**/REALKIND
+     use ol_loop_parameters_decl_/**/REALKIND
+ #ifndef PRECISION_dp
+     use ol_loop_parameters_decl_/**/DREALKIND, only: LeadingColour, nc, nf, CKMORDER
+ #endif
+     implicit none
+     logical, save :: checks_not_written = .true.
+ 
+     if (checks_not_written) then
+     ! e.g.
+     ! if (ME /= 0) write(*,101) 'ME = 0'
+   if (ME /= 0) write(*,101) 'ME = 0'
+   if (MM /= 0) write(*,101) 'MM = 0'
+   if (CKMORDER /= 0) write(*,101) 'CKMORDER = 0'
+   if (nc /= 3) write(*,101) 'nc = 3'
+   if (nf /= 6) write(*,101) 'nf = 6'
+   if (MU /= 0) write(*,101) 'MU = 0'
+   if (MD /= 0) write(*,101) 'MD = 0'
+   if (MS /= 0) write(*,101) 'MS = 0'
+   if (MC /= 0) write(*,101) 'MC = 0'
+   if (YU /= 0) write(*,101) 'YU = 0'
+   if (YD /= 0) write(*,101) 'YD = 0'
+   if (YS /= 0) write(*,101) 'YS = 0'
+   if (YC /= 0) write(*,101) 'YC = 0'
+   if (LeadingColour /= 0) write(*,101) 'LeadingColour = 0'
+   if (wMT /= 0) write(*,101) 'wMT = 0'
+   if (wMT /= 0) write(*,101) 'wMT = 0'
+ 
+ 
+     checks_not_written = .false.
+     end if
+ 
+     101 format('[OpenLoops] === WARNING ===',/,'[OpenLoops] code was generated with ',A,/,'[OpenLoops] ===============')
+   end subroutine check_forced_parameters
+ end module ol_forced_parameters_gghtt_ttxgg_2_/**/REALKIND
+ 
+ module ol_loop_gghtt_ttxgg_2_/**/REALKIND
+   use KIND_TYPES, only: REALKIND, intkind1
+   implicit none
+   ! diagram prefactors
+   integer,           save :: fac_status_loop1 = -1, fac_status_loop2 = -1
+   complex(REALKIND), save :: f(6), c(2)
+   ! tree wavefunctions
+   complex(REALKIND), save :: wf(4,-4+1:10)
+   ! denominators
+   complex(REALKIND), save :: den(4)
+   ! Born, CT and Loop colour vector for each helicity configuration
+   complex(REALKIND), save :: M0(2,16), Mct(1,16), Mcol_loop(1,16)
+   ! zero helicity identifier
+   logical,           save :: zerohel(16) = .true., zerohel_ct(16) = .true.
+ 
+   contains
+ 
+ ! **********************************************************************
+ subroutine fac_init_loop()
+ ! Writes diagram prefactors to 'f', rsp. 'c'
+ ! **********************************************************************
+   use ol_parameters_decl_/**/REALKIND
+   use ol_parameters_decl_/**/DREALKIND, only: do_ew_renorm
+   use ol_loop_parameters_decl_/**/REALKIND
+   use ol_parameters_init_/**/REALKIND, only: ensure_mp_loop_init
+   use ol_init, only: set_parameter, tree_parameters_flush, parameters_flush
+ #ifndef PRECISION_dp
+   use ol_loop_parameters_decl_/**/DREALKIND, only: SwF, SwB
+ !  use ol_loop_parameters_decl_/**/DREALKIND, only: DOI
+ #endif
+   implicit none
+   call set_parameter("ew_renorm", 0)
+   if (parameters_status == 0) call tree_parameters_flush()
+   if (loop_parameters_status == 0) call parameters_flush()
+   call ensure_mp_loop_init()
+   fac_status_loop1 = parameters_status
+   fac_status_loop2 = loop_parameters_status
+   ! factors of the diagrams
+     f(1) = CI*gQCD**2
+     f(2) = gQCD**2
+     f(3) = (CI*countertermnorm*ctHGG*eQED**2*gQCD**2*MB*YB*YT)/(2._/**/REALKIND*MQ2sum*MW*sw)
+     f(4) = (eQED**2*gQCD**2*integralnorm*SwF*YB*YT)/(MW**2*sw**2*4._/**/REALKIND)
+     f(5) = (CI*countertermnorm*ctHGG*eQED**2*gQCD**2*MT*YT**2)/(2._/**/REALKIND*MQ2sum*MW*sw)
+     f(6) = (eQED**2*gQCD**2*integralnorm*SwF*YT**2)/(MW**2*sw**2*4._/**/REALKIND)
+ 
+   c = [ f(4), f(6) ]
+ end subroutine fac_init_loop
+ 
+ 
+ ! **********************************************************************
+ subroutine tree_wavefunctions(P, H, M1, M2, POLSEL)
+ ! P(0:3,npart) = 2 -> n-2 external momenta (standard representation)
+ ! H(npart)     = external-particle helicities
+ ! Writes the tree wave functions to 'wf', denominators to 'den'.
+ ! Returns the Born and counterterm colour vectors M1 and M2.
+ ! **********************************************************************
+   use ol_parameters_decl_/**/REALKIND ! masses
+   use ol_loop_parameters_decl_/**/REALKIND ! counterterms
+   use ol_momenta_decl_/**/REALKIND, only: Q
+   use ol_wavefunctions_/**/REALKIND
+   use ol_propagators_/**/REALKIND
+   use ol_vertices_/**/REALKIND
+   use ol_counterterms_/**/REALKIND
+   implicit none
+   real(REALKIND),    intent(in)  :: P(0:3,4)
+   integer,           intent(in)  :: H(4)
+   integer,           intent(in), optional  :: POLSEL(4)
+   complex(REALKIND), intent(out) :: M1(2), M2(1)
+   complex(REALKIND) :: A(5)
+   ! external WFs
+   if (present(POLSEL)) then
+     call pol_wf_Q(P(:,1), rMT, H(1), wf(:,0), POLSEL(1))
+     call pol_wf_A(P(:,2), rMT, H(2), wf(:,-1), POLSEL(2))
+     call pol_wf_V(P(:,3), rZERO, H(3), wf(:,-2), POLSEL(3))
+     call pol_wf_V(P(:,4), rZERO, H(4), wf(:,-3), POLSEL(4))
+ 
+   else
+     call pol_wf_Q(P(:,1), rMT, H(1), wf(:,0), 0)
+     call pol_wf_A(P(:,2), rMT, H(2), wf(:,-1), 0)
+     call pol_wf_V(P(:,3), rZERO, H(3), wf(:,-2), 0)
+     call pol_wf_V(P(:,4), rZERO, H(4), wf(:,-3), 0)
+ 
+   end if
+ 
+   ! internal WFs
+   call vert_QA_V(wf(:,0),wf(:,-1),wf(:,1))
+   call vert_UV_W(wf(:,-2),Q(:,4),wf(:,-3),Q(:,8),wf(:,2))
+   call vert_VQ_A(wf(:,-2),wf(:,0),wf(:,3))
+   call vert_AV_Q(wf(:,-1),wf(:,-3),wf(:,4))
+   call prop_Q_A(wf(:,3),Q(:,5),MT,1_intkind1,wf(:,5))
+   call vert_VQ_A(wf(:,-3),wf(:,0),wf(:,6))
+   call vert_AV_Q(wf(:,-1),wf(:,-2),wf(:,7))
+   call prop_Q_A(wf(:,6),Q(:,9),MT,1_intkind1,wf(:,8))
+   call vert_AQ_S(gH,wf(:,-1),wf(:,0),wf(:,9))
+   call counter_GG_S(wf(:,-2),wf(:,-3),wf(:,10))
+ 
+   call denominators()
+   call diagrams(A)
+   call colourvectors(A, M1, M2)
+ end subroutine tree_wavefunctions
+ 
+ 
+ subroutine denominators()
+   use ol_parameters_decl_/**/REALKIND ! masses
+   use ol_momenta_decl_/**/REALKIND, only: Q
+   implicit none
+   ! propagators
+   den(1) = 1 / (Q(5,3))
+   den(2) = 1 / (Q(5,5) - MT2)
+   den(3) = 1 / (Q(5,9) - MT2)
+   den(4) = 1 / (Q(5,3) - MH2)
+ 
+   ! denominators
+ 
+ end subroutine denominators
+ 
+ 
+ subroutine diagrams(A)
+   ! colour stripped tree amplitudes
+   use ol_contractions_/**/REALKIND
+   implicit none
+   complex(REALKIND), intent(out) :: A(5)
+ 
+   A(1) = cont_VV(wf(:,1),wf(:,2)) * den(1)
+   A(2) = cont_QA(wf(:,4),wf(:,5)) * den(2)
+   A(3) = cont_QA(wf(:,7),wf(:,8)) * den(3)
+ 
+   A(4) = cont_SS(wf(:,9),wf(:,10)) * den(4)
+   A(5) = cont_SS(wf(:,9),wf(:,10)) * den(4)
+ 
+ end subroutine diagrams
+ 
+ 
+ subroutine colourvectors(A, M1, M2)
+   ! Born and counterterm colour vectors
+   use ol_parameters_decl_/**/REALKIND, only: CI
+   implicit none
+   complex(REALKIND), intent(in) :: A(5)
+   complex(REALKIND), intent(out) :: M1(2), M2(1)
+ 
+   M1(1) = A(3)*f(1)+CI*A(1)*f(2)
+   M1(2) = A(2)*f(1)-CI*A(1)*f(2)
+ 
+   M2(1) = -2*A(5)*f(3)-2*A(4)*f(5)
+ 
+ end subroutine colourvectors
+ 
+ end module ol_loop_gghtt_ttxgg_2_/**/REALKIND
diff -r -Z --no-dereference -rcN --no-dereference OpenLoops.orig/process_src/ggww2/loop_ggww2_nexnmemxgg_1.F90 OpenLoops/process_src/ggww2/loop_ggww2_nexnmemxgg_1.F90
*** OpenLoops.orig/process_src/ggww2/loop_ggww2_nexnmemxgg_1.F90	2018-07-18 15:24:26.000000000 +0100
--- OpenLoops/process_src/ggww2/loop_ggww2_nexnmemxgg_1.F90	2019-02-16 21:22:55.694732028 +0000
***************
*** 227,241 ****
  subroutine denominators()
    use ol_parameters_decl_/**/REALKIND ! masses
    use ol_momenta_decl_/**/REALKIND, only: Q
    implicit none
    ! propagators
    den(1) = 1 / (Q(5,5) - MW2)
    den(2) = 1 / (Q(5,10) - MW2)
-   den(4) = 1 / (Q(5,48) - MH2)
    den(6) = 1 / (Q(5,48) - MZ2)
-   den(8) = 1 / (Q(5,15) - MH2)
    den(10) = 1 / (Q(5,15))
    den(12) = 1 / (Q(5,15) - MZ2)
  
    ! denominators
    den(3) = den(1)*den(2)
--- 227,250 ----
  subroutine denominators()
    use ol_parameters_decl_/**/REALKIND ! masses
    use ol_momenta_decl_/**/REALKIND, only: Q
+   use ol_parameters_decl_/**/DREALKIND, only: ww_sbi
+   use ol_1hsm_/**/REALKIND, only: HiggsPropFac
    implicit none
    ! propagators
    den(1) = 1 / (Q(5,5) - MW2)
    den(2) = 1 / (Q(5,10) - MW2)
    den(6) = 1 / (Q(5,48) - MZ2)
    den(10) = 1 / (Q(5,15))
    den(12) = 1 / (Q(5,15) - MZ2)
+   if ( ww_sbi == 0 ) then
+     den(4) = 0   ! 1 / (Q(5,48) - MH2)
+     den(8) = 0   ! 1 / (Q(5,15) - MH2)
+   else if ( ww_sbi == 1 ) then
+     den(4) = HiggsPropFac(Q(5,48))   ! 1 / (Q(5,48) - MH2)
+     den(8) = HiggsPropFac(Q(5,15))   ! 1 / (Q(5,15) - MH2)
+   else
+     stop 1
+   end if
  
    ! denominators
    den(3) = den(1)*den(2)
diff -r -Z --no-dereference -rcN --no-dereference OpenLoops.orig/process_src/ggww2/loop_ggww2_nexnmemxgg_1.F90.orig OpenLoops/process_src/ggww2/loop_ggww2_nexnmemxgg_1.F90.orig
*** OpenLoops.orig/process_src/ggww2/loop_ggww2_nexnmemxgg_1.F90.orig	1970-01-01 01:00:00.000000000 +0100
--- OpenLoops/process_src/ggww2/loop_ggww2_nexnmemxgg_1.F90.orig	2019-02-16 21:22:55.695732079 +0000
***************
*** 0 ****
--- 1,278 ----
+ 
+ module ol_colourmatrix_ggww2_nexnmemxgg_1_/**/REALKIND
+   use KIND_TYPES, only: REALKIND
+   implicit none
+   logical, save           :: colmat_not_initialised = .true.
+   complex(REALKIND), save :: K1(0,0), K2(0,1), KL(0,1), KL2(23,1), KL2ct(1,1), KL2ct2(23,1)
+   contains
+   subroutine colourmatrix_init
+     use ol_parameters_decl_/**/REALKIND, only: CI
+     implicit none
+     colmat_not_initialised = .false.
+     ! colour matrix
+ 
+   KL2( 1,:) = [ 2]
+   KL2( 2,:) = [ 0]
+   KL2( 3,:) = [ 0]
+   KL2( 4,:) = [ 0]
+   KL2( 5,:) = [ 0]
+   KL2( 6,:) = [ 0]
+   KL2( 7,:) = [ 0]
+   KL2( 8,:) = [ 0]
+   KL2( 9,:) = [ 0]
+   KL2(10,:) = [ 0]
+   KL2(11,:) = [ 0]
+   KL2(12,:) = [ 0]
+   KL2(13,:) = [ 0]
+   KL2(14,:) = [ 0]
+   KL2(15,:) = [ 0]
+   KL2(16,:) = [ 0]
+   KL2(17,:) = [ 0]
+   KL2(18,:) = [ 0]
+   KL2(19,:) = [ 0]
+   KL2(20,:) = [ 0]
+   KL2(21,:) = [ 0]
+   KL2(22,:) = [ 0]
+   KL2(23,:) = [ 2]
+ 
+   KL2ct(1,:) = [ 2]
+ 
+   KL2ct2( 1,:) = [ 2]
+   KL2ct2( 2,:) = [ 0]
+   KL2ct2( 3,:) = [ 0]
+   KL2ct2( 4,:) = [ 0]
+   KL2ct2( 5,:) = [ 0]
+   KL2ct2( 6,:) = [ 0]
+   KL2ct2( 7,:) = [ 0]
+   KL2ct2( 8,:) = [ 0]
+   KL2ct2( 9,:) = [ 0]
+   KL2ct2(10,:) = [ 0]
+   KL2ct2(11,:) = [ 0]
+   KL2ct2(12,:) = [ 0]
+   KL2ct2(13,:) = [ 0]
+   KL2ct2(14,:) = [ 0]
+   KL2ct2(15,:) = [ 0]
+   KL2ct2(16,:) = [ 0]
+   KL2ct2(17,:) = [ 0]
+   KL2ct2(18,:) = [ 0]
+   KL2ct2(19,:) = [ 0]
+   KL2ct2(20,:) = [ 0]
+   KL2ct2(21,:) = [ 0]
+   KL2ct2(22,:) = [ 0]
+   KL2ct2(23,:) = [ 2]
+ 
+   end subroutine colourmatrix_init
+ end module ol_colourmatrix_ggww2_nexnmemxgg_1_/**/REALKIND
+ 
+ 
+ 
+ module ol_forced_parameters_ggww2_nexnmemxgg_1_/**/REALKIND
+   implicit none
+   contains
+   subroutine check_forced_parameters
+     use ol_parameters_decl_/**/REALKIND
+     use ol_loop_parameters_decl_/**/REALKIND
+ #ifndef PRECISION_dp
+     use ol_loop_parameters_decl_/**/DREALKIND, only: LeadingColour, nc, nf, CKMORDER
+ #endif
+     implicit none
+     logical, save :: checks_not_written = .true.
+ 
+     if (checks_not_written) then
+     ! e.g.
+     ! if (ME /= 0) write(*,101) 'ME = 0'
+   if (ME /= 0) write(*,101) 'ME = 0'
+   if (MM /= 0) write(*,101) 'MM = 0'
+   if (CKMORDER /= 0) write(*,101) 'CKMORDER = 0'
+   if (nc /= 3) write(*,101) 'nc = 3'
+   if (nf /= 6) write(*,101) 'nf = 6'
+   if (MU /= 0) write(*,101) 'MU = 0'
+   if (MD /= 0) write(*,101) 'MD = 0'
+   if (MS /= 0) write(*,101) 'MS = 0'
+   if (MC /= 0) write(*,101) 'MC = 0'
+   if (YU /= 0) write(*,101) 'YU = 0'
+   if (YD /= 0) write(*,101) 'YD = 0'
+   if (YS /= 0) write(*,101) 'YS = 0'
+   if (YC /= 0) write(*,101) 'YC = 0'
+   if (LeadingColour /= 0) write(*,101) 'LeadingColour = 0'
+ 
+ 
+     checks_not_written = .false.
+     end if
+ 
+     101 format('[OpenLoops] === WARNING ===',/,'[OpenLoops] code was generated with ',A,/,'[OpenLoops] ===============')
+   end subroutine check_forced_parameters
+ end module ol_forced_parameters_ggww2_nexnmemxgg_1_/**/REALKIND
+ 
+ module ol_loop_ggww2_nexnmemxgg_1_/**/REALKIND
+   use KIND_TYPES, only: REALKIND, intkind1
+   implicit none
+   ! diagram prefactors
+   integer,           save :: fac_status_loop1 = -1, fac_status_loop2 = -1
+   complex(REALKIND), save :: f(13), c(0)
+   ! tree wavefunctions
+   complex(REALKIND), save :: wf(4,-6+1:11)
+   ! denominators
+   complex(REALKIND), save :: den(13)
+   ! Born, CT and Loop colour vector for each helicity configuration
+   complex(REALKIND), save :: M0(0,64), Mct(1,64), Mcol_loop(1,64)
+   ! zero helicity identifier
+   logical,           save :: zerohel(64) = .true., zerohel_ct(64) = .true.
+ 
+   contains
+ 
+ ! **********************************************************************
+ subroutine fac_init_loop()
+ ! Writes diagram prefactors to 'f', rsp. 'c'
+ ! **********************************************************************
+   use ol_parameters_decl_/**/REALKIND
+   use ol_parameters_decl_/**/DREALKIND, only: do_ew_renorm
+   use ol_parameters_init_/**/REALKIND, only: parameters_init, loop_parameters_init
+   use ol_loop_parameters_decl_/**/REALKIND
+ #ifndef PRECISION_dp
+   use ol_loop_parameters_decl_/**/DREALKIND, only: SwF, SwB
+ !  use ol_loop_parameters_decl_/**/DREALKIND, only: DOI
+ #endif
+   implicit none
+   logical :: force_ew_renorm
+   if (do_ew_renorm <= 0 .and. 0 >= 1) then
+     ! If do_ew_renorm is needed, but not already enabled,
+     ! force calling loop_parameters_init().
+     force_ew_renorm = .true.
+   else
+     force_ew_renorm = .false.
+   end if
+   do_ew_renorm = 0
+   if (parameters_status == 0) call parameters_init()
+   if (loop_parameters_status == 0 .or. force_ew_renorm) call loop_parameters_init()
+   fac_status_loop1 = parameters_status
+   fac_status_loop2 = loop_parameters_status
+   ! factors of the diagrams
+     f( 1) = (countertermnorm*ctZGG*cw*eQED**4*gQCD**2)/(sw**3*2._/**/REALKIND)
+     f( 2) = (CI*countertermnorm*ctWWGG*eQED**4*gQCD**2)/(2._/**/REALKIND*sw**2)
+     f( 3) = (eQED**4*gQCD**2*integralnorm*SwF)/(sw**4*4._/**/REALKIND)
+     f( 4) = (eQED**4*gQCD**2*integralnorm*SwF)/(sw**4*2._/**/REALKIND)
+     f( 5) = (cw*eQED**4*gQCD**2*integralnorm*SwF)/(sw**3*2._/**/REALKIND)
+     f( 6) = (cw*eQED**4*gQCD**2*integralnorm*SwF)/sw**3
+     f( 7) = (eQED**4*gQCD**2*integralnorm*SwF)/(sw**2*6._/**/REALKIND)
+     f( 8) = (eQED**4*gQCD**2*integralnorm*SwF)/(sw**2*3._/**/REALKIND)
+     f( 9) = (2*eQED**4*gQCD**2*integralnorm*SwF)/(sw**2*3._/**/REALKIND)
+     f(10) = (CI*countertermnorm*ctHGG*eQED**4*gQCD**2*lambdaHWW*MB*MW*YB)/(2._/**/REALKIND*MQ2sum*sw**3)
+     f(11) = (eQED**4*gQCD**2*integralnorm*lambdaHWW*SwF*YB)/(sw**4*4._/**/REALKIND)
+     f(12) = (CI*countertermnorm*ctHGG*eQED**4*gQCD**2*lambdaHWW*MT*MW*YT)/(2._/**/REALKIND*MQ2sum*sw**3)
+     f(13) = (eQED**4*gQCD**2*integralnorm*lambdaHWW*SwF*YT)/(sw**4*4._/**/REALKIND)
+ 
+ 
+ end subroutine fac_init_loop
+ 
+ 
+ ! **********************************************************************
+ subroutine tree_wavefunctions(P, H, M1, M2, POLSEL)
+ ! P(0:3,npart) = 2 -> n-2 external momenta (standard representation)
+ ! H(npart)     = external-particle helicities
+ ! Writes the tree wave functions to 'wf', denominators to 'den'.
+ ! Returns the Born and counterterm colour vectors M1 and M2.
+ ! **********************************************************************
+   use ol_parameters_decl_/**/REALKIND ! masses
+   use ol_loop_parameters_decl_/**/REALKIND ! counterterms
+   use ol_momenta_decl_/**/REALKIND, only: Q
+   use ol_wavefunctions_/**/REALKIND
+   use ol_propagators_/**/REALKIND
+   use ol_vertices_/**/REALKIND
+   use ol_counterterms_/**/REALKIND
+   implicit none
+   real(REALKIND),    intent(in)  :: P(0:3,6)
+   integer,           intent(in)  :: H(6)
+   integer,           intent(in), optional  :: POLSEL(6)
+   complex(REALKIND), intent(out) :: M1(0), M2(1)
+   complex(REALKIND) :: A(4)
+   ! external WFs
+   if (present(POLSEL)) then
+     call pol_wf_A(P(:,1), rZERO, H(1), wf(:,0), POLSEL(1))
+     call pol_wf_Q(P(:,2), rZERO, H(2), wf(:,-1), POLSEL(2))
+     call pol_wf_Q(P(:,3), rZERO, H(3), wf(:,-2), POLSEL(3))
+     call pol_wf_A(P(:,4), rZERO, H(4), wf(:,-3), POLSEL(4))
+     call pol_wf_V(P(:,5), rZERO, H(5), wf(:,-4), POLSEL(5))
+     call pol_wf_V(P(:,6), rZERO, H(6), wf(:,-5), POLSEL(6))
+ 
+   else
+     call pol_wf_A(P(:,1), rZERO, H(1), wf(:,0), 0)
+     call pol_wf_Q(P(:,2), rZERO, H(2), wf(:,-1), 0)
+     call pol_wf_Q(P(:,3), rZERO, H(3), wf(:,-2), 0)
+     call pol_wf_A(P(:,4), rZERO, H(4), wf(:,-3), 0)
+     call pol_wf_V(P(:,5), rZERO, H(5), wf(:,-4), 0)
+     call pol_wf_V(P(:,6), rZERO, H(6), wf(:,-5), 0)
+ 
+   end if
+ 
+   ! internal WFs
+   call vert_QA_W(wf(:,-2),wf(:,0),wf(:,1))
+   call vert_QA_W(wf(:,-1),wf(:,-3),wf(:,2))
+   call prop_W_W(wf(:,1),Q(:,5),MW,1_intkind1,wf(:,3))
+   call prop_W_W(wf(:,2),Q(:,10),MW,1_intkind1,wf(:,4))
+   call counter_VVG_G(wf(:,-4),wf(:,-5),wf(:,3),wf(:,5))
+   call counter_GG_S(wf(:,-4),wf(:,-5),wf(:,6))
+   call vert_VV_S(wf(:,3),wf(:,4),wf(:,7))
+   call counter_GG_V(wf(:,-4),Q(:,16),wf(:,-5),Q(:,32),wf(:,8))
+   call prop_W_W(wf(:,8),Q(:,48),MZ,1_intkind1,wf(:,9))
+   call vert_UV_W(wf(:,4),Q(:,10),wf(:,3),Q(:,5),wf(:,10))
+   call prop_W_W(wf(:,10),Q(:,15),MZ,1_intkind1,wf(:,11))
+ 
+   call denominators()
+   call diagrams(A)
+   call colourvectors(A, M1, M2)
+ end subroutine tree_wavefunctions
+ 
+ 
+ subroutine denominators()
+   use ol_parameters_decl_/**/REALKIND ! masses
+   use ol_momenta_decl_/**/REALKIND, only: Q
+   implicit none
+   ! propagators
+   den(1) = 1 / (Q(5,5) - MW2)
+   den(2) = 1 / (Q(5,10) - MW2)
+   den(4) = 1 / (Q(5,48) - MH2)
+   den(6) = 1 / (Q(5,48) - MZ2)
+   den(8) = 1 / (Q(5,15) - MH2)
+   den(10) = 1 / (Q(5,15))
+   den(12) = 1 / (Q(5,15) - MZ2)
+ 
+   ! denominators
+   den(3) = den(1)*den(2)
+   den(5) = den(3)*den(4)
+   den(7) = den(3)*den(6)
+   den(9) = den(3)*den(8)
+   den(11) = den(3)*den(10)
+   den(13) = den(3)*den(12)
+ 
+ end subroutine denominators
+ 
+ 
+ subroutine diagrams(A)
+   ! colour stripped tree amplitudes
+   use ol_contractions_/**/REALKIND
+   implicit none
+   complex(REALKIND), intent(out) :: A(4)
+ 
+ 
+   A(1) = cont_VV(wf(:,4),wf(:,5)) * den(3)
+   A(2) = cont_SS(wf(:,6),wf(:,7)) * den(5)
+   A(3) = cont_SS(wf(:,6),wf(:,7)) * den(5)
+   A(4) = cont_VV(wf(:,9),wf(:,10)) * den(7)
+ 
+ end subroutine diagrams
+ 
+ 
+ subroutine colourvectors(A, M1, M2)
+   ! Born and counterterm colour vectors
+   use ol_parameters_decl_/**/REALKIND, only: CI
+   implicit none
+   complex(REALKIND), intent(in) :: A(4)
+   complex(REALKIND), intent(out) :: M1(0), M2(1)
+ 
+ 
+   M2(1) = -2*A(4)*f(1)+2*A(1)*f(2)-2*A(3)*f(10)-2*A(2)*f(12)
+ 
+ end subroutine colourvectors
+ 
+ end module ol_loop_ggww2_nexnmemxgg_1_/**/REALKIND
diff -r -Z --no-dereference -rcN --no-dereference OpenLoops.orig/process_src/ggww2/loop_ggww2_nexnmemxgg_2.F90 OpenLoops/process_src/ggww2/loop_ggww2_nexnmemxgg_2.F90
*** OpenLoops.orig/process_src/ggww2/loop_ggww2_nexnmemxgg_2.F90	2018-07-18 15:26:21.000000000 +0100
--- OpenLoops/process_src/ggww2/loop_ggww2_nexnmemxgg_2.F90	2019-02-16 21:22:55.695732079 +0000
***************
*** 213,224 ****
  subroutine denominators()
    use ol_parameters_decl_/**/REALKIND ! masses
    use ol_momenta_decl_/**/REALKIND, only: Q
    implicit none
    ! propagators
    den(1) = 1 / (Q(5,5) - MW2)
    den(2) = 1 / (Q(5,10) - MW2)
!   den(3) = 1 / (Q(5,48) - MH2)
!   den(6) = 1 / (Q(5,15) - MH2)
  
    ! denominators
    den(4) = den(1)*den(2)
--- 213,225 ----
  subroutine denominators()
    use ol_parameters_decl_/**/REALKIND ! masses
    use ol_momenta_decl_/**/REALKIND, only: Q
+   use ol_1hsm_/**/REALKIND, only: HiggsPropFac
    implicit none
    ! propagators
    den(1) = 1 / (Q(5,5) - MW2)
    den(2) = 1 / (Q(5,10) - MW2)
!   den(3) = HiggsPropFac(Q(5,48))   ! 1 / (Q(5,48) - MH2)
!   den(6) = HiggsPropFac(Q(5,15))   ! 1 / (Q(5,15) - MH2)
  
    ! denominators
    den(4) = den(1)*den(2)
diff -r -Z --no-dereference -rcN --no-dereference OpenLoops.orig/process_src/ggww2/loop_ggww2_nexnmemxgg_2.F90.orig OpenLoops/process_src/ggww2/loop_ggww2_nexnmemxgg_2.F90.orig
*** OpenLoops.orig/process_src/ggww2/loop_ggww2_nexnmemxgg_2.F90.orig	1970-01-01 01:00:00.000000000 +0100
--- OpenLoops/process_src/ggww2/loop_ggww2_nexnmemxgg_2.F90.orig	2019-02-16 21:22:55.695732079 +0000
***************
*** 0 ****
--- 1,256 ----
+ 
+ module ol_colourmatrix_ggww2_nexnmemxgg_2_/**/REALKIND
+   use KIND_TYPES, only: REALKIND
+   implicit none
+   logical, save           :: colmat_not_initialised = .true.
+   complex(REALKIND), save :: K1(0,0), K2(0,1), KL(0,1), KL2(23,1), KL2ct(1,1), KL2ct2(23,1)
+   contains
+   subroutine colourmatrix_init
+     use ol_parameters_decl_/**/REALKIND, only: CI
+     implicit none
+     colmat_not_initialised = .false.
+     ! colour matrix
+ 
+   KL2( 1,:) = [ 2]
+   KL2( 2,:) = [ 0]
+   KL2( 3,:) = [ 0]
+   KL2( 4,:) = [ 0]
+   KL2( 5,:) = [ 0]
+   KL2( 6,:) = [ 0]
+   KL2( 7,:) = [ 0]
+   KL2( 8,:) = [ 0]
+   KL2( 9,:) = [ 0]
+   KL2(10,:) = [ 0]
+   KL2(11,:) = [ 0]
+   KL2(12,:) = [ 0]
+   KL2(13,:) = [ 0]
+   KL2(14,:) = [ 0]
+   KL2(15,:) = [ 0]
+   KL2(16,:) = [ 0]
+   KL2(17,:) = [ 0]
+   KL2(18,:) = [ 0]
+   KL2(19,:) = [ 0]
+   KL2(20,:) = [ 0]
+   KL2(21,:) = [ 0]
+   KL2(22,:) = [ 0]
+   KL2(23,:) = [ 2]
+ 
+   KL2ct(1,:) = [ 2]
+ 
+   KL2ct2( 1,:) = [ 2]
+   KL2ct2( 2,:) = [ 0]
+   KL2ct2( 3,:) = [ 0]
+   KL2ct2( 4,:) = [ 0]
+   KL2ct2( 5,:) = [ 0]
+   KL2ct2( 6,:) = [ 0]
+   KL2ct2( 7,:) = [ 0]
+   KL2ct2( 8,:) = [ 0]
+   KL2ct2( 9,:) = [ 0]
+   KL2ct2(10,:) = [ 0]
+   KL2ct2(11,:) = [ 0]
+   KL2ct2(12,:) = [ 0]
+   KL2ct2(13,:) = [ 0]
+   KL2ct2(14,:) = [ 0]
+   KL2ct2(15,:) = [ 0]
+   KL2ct2(16,:) = [ 0]
+   KL2ct2(17,:) = [ 0]
+   KL2ct2(18,:) = [ 0]
+   KL2ct2(19,:) = [ 0]
+   KL2ct2(20,:) = [ 0]
+   KL2ct2(21,:) = [ 0]
+   KL2ct2(22,:) = [ 0]
+   KL2ct2(23,:) = [ 2]
+ 
+   end subroutine colourmatrix_init
+ end module ol_colourmatrix_ggww2_nexnmemxgg_2_/**/REALKIND
+ 
+ 
+ 
+ module ol_forced_parameters_ggww2_nexnmemxgg_2_/**/REALKIND
+   implicit none
+   contains
+   subroutine check_forced_parameters
+     use ol_parameters_decl_/**/REALKIND
+     use ol_loop_parameters_decl_/**/REALKIND
+ #ifndef PRECISION_dp
+     use ol_loop_parameters_decl_/**/DREALKIND, only: LeadingColour, nc, nf, CKMORDER
+ #endif
+     implicit none
+     logical, save :: checks_not_written = .true.
+ 
+     if (checks_not_written) then
+     ! e.g.
+     ! if (ME /= 0) write(*,101) 'ME = 0'
+   if (ME /= 0) write(*,101) 'ME = 0'
+   if (MM /= 0) write(*,101) 'MM = 0'
+   if (CKMORDER /= 0) write(*,101) 'CKMORDER = 0'
+   if (nc /= 3) write(*,101) 'nc = 3'
+   if (nf /= 6) write(*,101) 'nf = 6'
+   if (MU /= 0) write(*,101) 'MU = 0'
+   if (MD /= 0) write(*,101) 'MD = 0'
+   if (MS /= 0) write(*,101) 'MS = 0'
+   if (MC /= 0) write(*,101) 'MC = 0'
+   if (YU /= 0) write(*,101) 'YU = 0'
+   if (YD /= 0) write(*,101) 'YD = 0'
+   if (YS /= 0) write(*,101) 'YS = 0'
+   if (YC /= 0) write(*,101) 'YC = 0'
+   if (LeadingColour /= 0) write(*,101) 'LeadingColour = 0'
+ 
+ 
+     checks_not_written = .false.
+     end if
+ 
+     101 format('[OpenLoops] === WARNING ===',/,'[OpenLoops] code was generated with ',A,/,'[OpenLoops] ===============')
+   end subroutine check_forced_parameters
+ end module ol_forced_parameters_ggww2_nexnmemxgg_2_/**/REALKIND
+ 
+ module ol_loop_ggww2_nexnmemxgg_2_/**/REALKIND
+   use KIND_TYPES, only: REALKIND, intkind1
+   implicit none
+   ! diagram prefactors
+   integer,           save :: fac_status_loop1 = -1, fac_status_loop2 = -1
+   complex(REALKIND), save :: f(4), c(0)
+   ! tree wavefunctions
+   complex(REALKIND), save :: wf(4,-6+1:6)
+   ! denominators
+   complex(REALKIND), save :: den(7)
+   ! Born, CT and Loop colour vector for each helicity configuration
+   complex(REALKIND), save :: M0(0,64), Mct(1,64), Mcol_loop(1,64)
+   ! zero helicity identifier
+   logical,           save :: zerohel(64) = .true., zerohel_ct(64) = .true.
+ 
+   contains
+ 
+ ! **********************************************************************
+ subroutine fac_init_loop()
+ ! Writes diagram prefactors to 'f', rsp. 'c'
+ ! **********************************************************************
+   use ol_parameters_decl_/**/REALKIND
+   use ol_parameters_decl_/**/DREALKIND, only: do_ew_renorm
+   use ol_parameters_init_/**/REALKIND, only: parameters_init, loop_parameters_init
+   use ol_loop_parameters_decl_/**/REALKIND
+ #ifndef PRECISION_dp
+   use ol_loop_parameters_decl_/**/DREALKIND, only: SwF, SwB
+ !  use ol_loop_parameters_decl_/**/DREALKIND, only: DOI
+ #endif
+   implicit none
+   logical :: force_ew_renorm
+   if (do_ew_renorm <= 0 .and. 0 >= 1) then
+     ! If do_ew_renorm is needed, but not already enabled,
+     ! force calling loop_parameters_init().
+     force_ew_renorm = .true.
+   else
+     force_ew_renorm = .false.
+   end if
+   do_ew_renorm = 0
+   if (parameters_status == 0) call parameters_init()
+   if (loop_parameters_status == 0 .or. force_ew_renorm) call loop_parameters_init()
+   fac_status_loop1 = parameters_status
+   fac_status_loop2 = loop_parameters_status
+   ! factors of the diagrams
+     f(1) = (CI*countertermnorm*ctHGG*eQED**4*gQCD**2*lambdaHWW*MB*MW*YB)/(2._/**/REALKIND*MQ2sum*sw**3)
+     f(2) = (eQED**4*gQCD**2*integralnorm*lambdaHWW*SwF*YB)/(sw**4*4._/**/REALKIND)
+     f(3) = (CI*countertermnorm*ctHGG*eQED**4*gQCD**2*lambdaHWW*MT*MW*YT)/(2._/**/REALKIND*MQ2sum*sw**3)
+     f(4) = (eQED**4*gQCD**2*integralnorm*lambdaHWW*SwF*YT)/(sw**4*4._/**/REALKIND)
+ 
+ 
+ end subroutine fac_init_loop
+ 
+ 
+ ! **********************************************************************
+ subroutine tree_wavefunctions(P, H, M1, M2, POLSEL)
+ ! P(0:3,npart) = 2 -> n-2 external momenta (standard representation)
+ ! H(npart)     = external-particle helicities
+ ! Writes the tree wave functions to 'wf', denominators to 'den'.
+ ! Returns the Born and counterterm colour vectors M1 and M2.
+ ! **********************************************************************
+   use ol_parameters_decl_/**/REALKIND ! masses
+   use ol_loop_parameters_decl_/**/REALKIND ! counterterms
+   use ol_momenta_decl_/**/REALKIND, only: Q
+   use ol_wavefunctions_/**/REALKIND
+   use ol_propagators_/**/REALKIND
+   use ol_vertices_/**/REALKIND
+   use ol_counterterms_/**/REALKIND
+   implicit none
+   real(REALKIND),    intent(in)  :: P(0:3,6)
+   integer,           intent(in)  :: H(6)
+   integer,           intent(in), optional  :: POLSEL(6)
+   complex(REALKIND), intent(out) :: M1(0), M2(1)
+   complex(REALKIND) :: A(2)
+   ! external WFs
+   if (present(POLSEL)) then
+     call pol_wf_A(P(:,1), rZERO, H(1), wf(:,0), POLSEL(1))
+     call pol_wf_Q(P(:,2), rZERO, H(2), wf(:,-1), POLSEL(2))
+     call pol_wf_Q(P(:,3), rZERO, H(3), wf(:,-2), POLSEL(3))
+     call pol_wf_A(P(:,4), rZERO, H(4), wf(:,-3), POLSEL(4))
+     call pol_wf_V(P(:,5), rZERO, H(5), wf(:,-4), POLSEL(5))
+     call pol_wf_V(P(:,6), rZERO, H(6), wf(:,-5), POLSEL(6))
+ 
+   else
+     call pol_wf_A(P(:,1), rZERO, H(1), wf(:,0), 0)
+     call pol_wf_Q(P(:,2), rZERO, H(2), wf(:,-1), 0)
+     call pol_wf_Q(P(:,3), rZERO, H(3), wf(:,-2), 0)
+     call pol_wf_A(P(:,4), rZERO, H(4), wf(:,-3), 0)
+     call pol_wf_V(P(:,5), rZERO, H(5), wf(:,-4), 0)
+     call pol_wf_V(P(:,6), rZERO, H(6), wf(:,-5), 0)
+ 
+   end if
+ 
+   ! internal WFs
+   call vert_QA_W(wf(:,-2),wf(:,0),wf(:,1))
+   call vert_QA_W(wf(:,-1),wf(:,-3),wf(:,2))
+   call counter_GG_S(wf(:,-4),wf(:,-5),wf(:,3))
+   call prop_W_W(wf(:,1),Q(:,5),MW,1_intkind1,wf(:,4))
+   call prop_W_W(wf(:,2),Q(:,10),MW,1_intkind1,wf(:,5))
+   call vert_VV_S(wf(:,4),wf(:,5),wf(:,6))
+ 
+   call denominators()
+   call diagrams(A)
+   call colourvectors(A, M1, M2)
+ end subroutine tree_wavefunctions
+ 
+ 
+ subroutine denominators()
+   use ol_parameters_decl_/**/REALKIND ! masses
+   use ol_momenta_decl_/**/REALKIND, only: Q
+   implicit none
+   ! propagators
+   den(1) = 1 / (Q(5,5) - MW2)
+   den(2) = 1 / (Q(5,10) - MW2)
+   den(3) = 1 / (Q(5,48) - MH2)
+   den(6) = 1 / (Q(5,15) - MH2)
+ 
+   ! denominators
+   den(4) = den(1)*den(2)
+   den(5) = den(3)*den(4)
+   den(7) = den(4)*den(6)
+ 
+ end subroutine denominators
+ 
+ 
+ subroutine diagrams(A)
+   ! colour stripped tree amplitudes
+   use ol_contractions_/**/REALKIND
+   implicit none
+   complex(REALKIND), intent(out) :: A(2)
+ 
+ 
+   A(1) = cont_SS(wf(:,3),wf(:,6)) * den(5)
+   A(2) = cont_SS(wf(:,3),wf(:,6)) * den(5)
+ 
+ end subroutine diagrams
+ 
+ 
+ subroutine colourvectors(A, M1, M2)
+   ! Born and counterterm colour vectors
+   use ol_parameters_decl_/**/REALKIND, only: CI
+   implicit none
+   complex(REALKIND), intent(in) :: A(2)
+   complex(REALKIND), intent(out) :: M1(0), M2(1)
+ 
+ 
+   M2(1) = -2*A(2)*f(1)-2*A(1)*f(3)
+ 
+ end subroutine colourvectors
+ 
+ end module ol_loop_ggww2_nexnmemxgg_2_/**/REALKIND
diff -r -Z --no-dereference -rcN --no-dereference OpenLoops.orig/process_src/ggww2/loop_ggww2_nexnmemxgg_3.F90 OpenLoops/process_src/ggww2/loop_ggww2_nexnmemxgg_3.F90
*** OpenLoops.orig/process_src/ggww2/loop_ggww2_nexnmemxgg_3.F90	2018-07-31 12:35:04.000000000 +0100
--- OpenLoops/process_src/ggww2/loop_ggww2_nexnmemxgg_3.F90	2019-02-16 21:22:55.695732079 +0000
***************
*** 274,286 ****
  subroutine denominators()
    use ol_parameters_decl_/**/REALKIND ! masses
    use ol_momenta_decl_/**/REALKIND, only: Q
    implicit none
    ! propagators
    den(1) = 1 / (Q(5,5) - MW2)
    den(2) = 1 / (Q(5,10) - MW2)
!   den(4) = 1 / (Q(5,48) - MH2)
    den(6) = 1 / (Q(5,48) - MZ2)
!   den(8) = 1 / (Q(5,15) - MH2)
    den(10) = 1 / (Q(5,15))
    den(12) = 1 / (Q(5,15) - MZ2)
  
--- 274,287 ----
  subroutine denominators()
    use ol_parameters_decl_/**/REALKIND ! masses
    use ol_momenta_decl_/**/REALKIND, only: Q
+   use ol_1hsm_/**/REALKIND, only: HiggsPropFac
    implicit none
    ! propagators
    den(1) = 1 / (Q(5,5) - MW2)
    den(2) = 1 / (Q(5,10) - MW2)
!   den(4) = HiggsPropFac(Q(5,48))   ! 1 / (Q(5,48) - MH2)
    den(6) = 1 / (Q(5,48) - MZ2)
!   den(8) = HiggsPropFac(Q(5,15))   ! 1 / (Q(5,15) - MH2)
    den(10) = 1 / (Q(5,15))
    den(12) = 1 / (Q(5,15) - MZ2)
  
diff -r -Z --no-dereference -rcN --no-dereference OpenLoops.orig/process_src/ggww2/loop_ggww2_nexnmemxgg_3.F90.orig OpenLoops/process_src/ggww2/loop_ggww2_nexnmemxgg_3.F90.orig
*** OpenLoops.orig/process_src/ggww2/loop_ggww2_nexnmemxgg_3.F90.orig	1970-01-01 01:00:00.000000000 +0100
--- OpenLoops/process_src/ggww2/loop_ggww2_nexnmemxgg_3.F90.orig	2019-02-16 21:22:55.696732128 +0000
***************
*** 0 ****
--- 1,326 ----
+ 
+ module ol_colourmatrix_ggww2_nexnmemxgg_3_/**/REALKIND
+   use KIND_TYPES, only: REALKIND
+   implicit none
+   logical, save           :: colmat_not_initialised = .true.
+   complex(REALKIND), save :: K1(0,0), K2(0,2), KL(0,2), KL2(46,2), KL2ct(2,2), KL2ct2(46,2)
+   contains
+   subroutine colourmatrix_init
+     use ol_parameters_decl_/**/REALKIND, only: CI
+     implicit none
+     colmat_not_initialised = .false.
+     ! colour matrix
+ 
+   KL2( 1,:) = [ 0, 2]
+   KL2( 2,:) = [ 2, 0]
+   KL2( 3,:) = [ 0, 0]
+   KL2( 4,:) = [ 0, 0]
+   KL2( 5,:) = [ 0, 0]
+   KL2( 6,:) = [ 0, 0]
+   KL2( 7,:) = [ 0, 0]
+   KL2( 8,:) = [ 0, 0]
+   KL2( 9,:) = [ 0, 0]
+   KL2(10,:) = [ 0, 0]
+   KL2(11,:) = [ 0, 0]
+   KL2(12,:) = [ 0, 0]
+   KL2(13,:) = [ 0, 0]
+   KL2(14,:) = [ 0, 0]
+   KL2(15,:) = [ 0, 0]
+   KL2(16,:) = [ 0, 0]
+   KL2(17,:) = [ 0, 0]
+   KL2(18,:) = [ 0, 0]
+   KL2(19,:) = [ 0, 0]
+   KL2(20,:) = [ 0, 0]
+   KL2(21,:) = [ 0, 0]
+   KL2(22,:) = [ 0, 0]
+   KL2(23,:) = [ 0, 0]
+   KL2(24,:) = [ 0, 0]
+   KL2(25,:) = [ 0, 0]
+   KL2(26,:) = [ 0, 0]
+   KL2(27,:) = [ 0, 0]
+   KL2(28,:) = [ 0, 0]
+   KL2(29,:) = [ 0, 0]
+   KL2(30,:) = [ 0, 0]
+   KL2(31,:) = [ 0, 0]
+   KL2(32,:) = [ 0, 0]
+   KL2(33,:) = [ 0, 0]
+   KL2(34,:) = [ 0, 0]
+   KL2(35,:) = [ 0, 0]
+   KL2(36,:) = [ 0, 0]
+   KL2(37,:) = [ 0, 0]
+   KL2(38,:) = [ 0, 0]
+   KL2(39,:) = [ 0, 0]
+   KL2(40,:) = [ 0, 0]
+   KL2(41,:) = [ 0, 0]
+   KL2(42,:) = [ 0, 0]
+   KL2(43,:) = [ 0, 0]
+   KL2(44,:) = [ 0, 0]
+   KL2(45,:) = [ 0, 2]
+   KL2(46,:) = [ 2, 0]
+ 
+   KL2ct(1,:) = [ 0, 2]
+   KL2ct(2,:) = [ 2, 0]
+ 
+   KL2ct2( 1,:) = [ 0, 2]
+   KL2ct2( 2,:) = [ 2, 0]
+   KL2ct2( 3,:) = [ 0, 0]
+   KL2ct2( 4,:) = [ 0, 0]
+   KL2ct2( 5,:) = [ 0, 0]
+   KL2ct2( 6,:) = [ 0, 0]
+   KL2ct2( 7,:) = [ 0, 0]
+   KL2ct2( 8,:) = [ 0, 0]
+   KL2ct2( 9,:) = [ 0, 0]
+   KL2ct2(10,:) = [ 0, 0]
+   KL2ct2(11,:) = [ 0, 0]
+   KL2ct2(12,:) = [ 0, 0]
+   KL2ct2(13,:) = [ 0, 0]
+   KL2ct2(14,:) = [ 0, 0]
+   KL2ct2(15,:) = [ 0, 0]
+   KL2ct2(16,:) = [ 0, 0]
+   KL2ct2(17,:) = [ 0, 0]
+   KL2ct2(18,:) = [ 0, 0]
+   KL2ct2(19,:) = [ 0, 0]
+   KL2ct2(20,:) = [ 0, 0]
+   KL2ct2(21,:) = [ 0, 0]
+   KL2ct2(22,:) = [ 0, 0]
+   KL2ct2(23,:) = [ 0, 0]
+   KL2ct2(24,:) = [ 0, 0]
+   KL2ct2(25,:) = [ 0, 0]
+   KL2ct2(26,:) = [ 0, 0]
+   KL2ct2(27,:) = [ 0, 0]
+   KL2ct2(28,:) = [ 0, 0]
+   KL2ct2(29,:) = [ 0, 0]
+   KL2ct2(30,:) = [ 0, 0]
+   KL2ct2(31,:) = [ 0, 0]
+   KL2ct2(32,:) = [ 0, 0]
+   KL2ct2(33,:) = [ 0, 0]
+   KL2ct2(34,:) = [ 0, 0]
+   KL2ct2(35,:) = [ 0, 0]
+   KL2ct2(36,:) = [ 0, 0]
+   KL2ct2(37,:) = [ 0, 0]
+   KL2ct2(38,:) = [ 0, 0]
+   KL2ct2(39,:) = [ 0, 0]
+   KL2ct2(40,:) = [ 0, 0]
+   KL2ct2(41,:) = [ 0, 0]
+   KL2ct2(42,:) = [ 0, 0]
+   KL2ct2(43,:) = [ 0, 0]
+   KL2ct2(44,:) = [ 0, 0]
+   KL2ct2(45,:) = [ 0, 2]
+   KL2ct2(46,:) = [ 2, 0]
+ 
+   end subroutine colourmatrix_init
+ end module ol_colourmatrix_ggww2_nexnmemxgg_3_/**/REALKIND
+ 
+ 
+ 
+ module ol_forced_parameters_ggww2_nexnmemxgg_3_/**/REALKIND
+   implicit none
+   contains
+   subroutine check_forced_parameters
+     use ol_parameters_decl_/**/REALKIND
+     use ol_loop_parameters_decl_/**/REALKIND
+ #ifndef PRECISION_dp
+     use ol_loop_parameters_decl_/**/DREALKIND, only: LeadingColour, nc, nf, CKMORDER
+ #endif
+     implicit none
+     logical, save :: checks_not_written = .true.
+ 
+     if (checks_not_written) then
+     ! e.g.
+     ! if (ME /= 0) write(*,101) 'ME = 0'
+   if (ME /= 0) write(*,101) 'ME = 0'
+   if (MM /= 0) write(*,101) 'MM = 0'
+   if (CKMORDER /= 0) write(*,101) 'CKMORDER = 0'
+   if (nc /= 3) write(*,101) 'nc = 3'
+   if (nf /= 6) write(*,101) 'nf = 6'
+   if (MU /= 0) write(*,101) 'MU = 0'
+   if (MD /= 0) write(*,101) 'MD = 0'
+   if (MS /= 0) write(*,101) 'MS = 0'
+   if (MC /= 0) write(*,101) 'MC = 0'
+   if (YU /= 0) write(*,101) 'YU = 0'
+   if (YD /= 0) write(*,101) 'YD = 0'
+   if (YS /= 0) write(*,101) 'YS = 0'
+   if (YC /= 0) write(*,101) 'YC = 0'
+   if (LeadingColour /= 0) write(*,101) 'LeadingColour = 0'
+ 
+ 
+     checks_not_written = .false.
+     end if
+ 
+     101 format('[OpenLoops] === WARNING ===',/,'[OpenLoops] code was generated with ',A,/,'[OpenLoops] ===============')
+   end subroutine check_forced_parameters
+ end module ol_forced_parameters_ggww2_nexnmemxgg_3_/**/REALKIND
+ 
+ module ol_loop_ggww2_nexnmemxgg_3_/**/REALKIND
+   use KIND_TYPES, only: REALKIND, intkind1
+   implicit none
+   ! diagram prefactors
+   integer,           save :: fac_status_loop1 = -1, fac_status_loop2 = -1
+   complex(REALKIND), save :: f(13), c(0)
+   ! tree wavefunctions
+   complex(REALKIND), save :: wf(4,-6+1:11)
+   ! denominators
+   complex(REALKIND), save :: den(13)
+   ! Born, CT and Loop colour vector for each helicity configuration
+   complex(REALKIND), save :: M0(0,64), Mct(2,64), Mcol_loop(2,64)
+   ! zero helicity identifier
+   logical,           save :: zerohel(64) = .true., zerohel_ct(64) = .true.
+ 
+   contains
+ 
+ ! **********************************************************************
+ subroutine fac_init_loop()
+ ! Writes diagram prefactors to 'f', rsp. 'c'
+ ! **********************************************************************
+   use ol_parameters_decl_/**/REALKIND
+   use ol_parameters_decl_/**/DREALKIND, only: do_ew_renorm
+   use ol_parameters_init_/**/REALKIND, only: parameters_init, loop_parameters_init
+   use ol_loop_parameters_decl_/**/REALKIND
+ #ifndef PRECISION_dp
+   use ol_loop_parameters_decl_/**/DREALKIND, only: SwF, SwB
+ !  use ol_loop_parameters_decl_/**/DREALKIND, only: DOI
+ #endif
+   implicit none
+   logical :: force_ew_renorm
+   if (do_ew_renorm <= 0 .and. 0 >= 1) then
+     ! If do_ew_renorm is needed, but not already enabled,
+     ! force calling loop_parameters_init().
+     force_ew_renorm = .true.
+   else
+     force_ew_renorm = .false.
+   end if
+   do_ew_renorm = 0
+   if (parameters_status == 0) call parameters_init()
+   if (loop_parameters_status == 0 .or. force_ew_renorm) call loop_parameters_init()
+   fac_status_loop1 = parameters_status
+   fac_status_loop2 = loop_parameters_status
+   ! factors of the diagrams
+     f( 1) = (countertermnorm*ctZGG*cw*eQED**4*gQCD**2)/(sw**3*2._/**/REALKIND)
+     f( 2) = (CI*countertermnorm*ctWWGG*eQED**4*gQCD**2)/(2._/**/REALKIND*sw**2)
+     f( 3) = (eQED**4*gQCD**2*integralnorm*SwF)/(sw**4*4._/**/REALKIND)
+     f( 4) = (eQED**4*gQCD**2*integralnorm*SwF)/(sw**4*2._/**/REALKIND)
+     f( 5) = (cw*eQED**4*gQCD**2*integralnorm*SwF)/(sw**3*2._/**/REALKIND)
+     f( 6) = (cw*eQED**4*gQCD**2*integralnorm*SwF)/sw**3
+     f( 7) = (eQED**4*gQCD**2*integralnorm*SwF)/(sw**2*6._/**/REALKIND)
+     f( 8) = (eQED**4*gQCD**2*integralnorm*SwF)/(sw**2*3._/**/REALKIND)
+     f( 9) = (2*eQED**4*gQCD**2*integralnorm*SwF)/(sw**2*3._/**/REALKIND)
+     f(10) = (CI*countertermnorm*ctHGG*eQED**4*gQCD**2*lambdaHWW*MB*MW*YB)/(2._/**/REALKIND*MQ2sum*sw**3)
+     f(11) = (eQED**4*gQCD**2*integralnorm*lambdaHWW*SwF*YB)/(sw**4*4._/**/REALKIND)
+     f(12) = (CI*countertermnorm*ctHGG*eQED**4*gQCD**2*lambdaHWW*MT*MW*YT)/(2._/**/REALKIND*MQ2sum*sw**3)
+     f(13) = (eQED**4*gQCD**2*integralnorm*lambdaHWW*SwF*YT)/(sw**4*4._/**/REALKIND)
+ 
+ 
+ end subroutine fac_init_loop
+ 
+ 
+ ! **********************************************************************
+ subroutine tree_wavefunctions(P, H, M1, M2, POLSEL)
+ ! P(0:3,npart) = 2 -> n-2 external momenta (standard representation)
+ ! H(npart)     = external-particle helicities
+ ! Writes the tree wave functions to 'wf', denominators to 'den'.
+ ! Returns the Born and counterterm colour vectors M1 and M2.
+ ! **********************************************************************
+   use ol_parameters_decl_/**/REALKIND ! masses
+   use ol_loop_parameters_decl_/**/REALKIND ! counterterms
+   use ol_momenta_decl_/**/REALKIND, only: Q
+   use ol_wavefunctions_/**/REALKIND
+   use ol_propagators_/**/REALKIND
+   use ol_vertices_/**/REALKIND
+   use ol_counterterms_/**/REALKIND
+   implicit none
+   real(REALKIND),    intent(in)  :: P(0:3,6)
+   integer,           intent(in)  :: H(6)
+   integer,           intent(in), optional  :: POLSEL(6)
+   complex(REALKIND), intent(out) :: M1(0), M2(2)
+   complex(REALKIND) :: A(4)
+   ! external WFs
+   if (present(POLSEL)) then
+     call pol_wf_A(P(:,1), rZERO, H(1), wf(:,0), POLSEL(1))
+     call pol_wf_Q(P(:,2), rZERO, H(2), wf(:,-1), POLSEL(2))
+     call pol_wf_Q(P(:,3), rZERO, H(3), wf(:,-2), POLSEL(3))
+     call pol_wf_A(P(:,4), rZERO, H(4), wf(:,-3), POLSEL(4))
+     call pol_wf_V(P(:,5), rZERO, H(5), wf(:,-4), POLSEL(5))
+     call pol_wf_V(P(:,6), rZERO, H(6), wf(:,-5), POLSEL(6))
+ 
+   else
+     call pol_wf_A(P(:,1), rZERO, H(1), wf(:,0), 0)
+     call pol_wf_Q(P(:,2), rZERO, H(2), wf(:,-1), 0)
+     call pol_wf_Q(P(:,3), rZERO, H(3), wf(:,-2), 0)
+     call pol_wf_A(P(:,4), rZERO, H(4), wf(:,-3), 0)
+     call pol_wf_V(P(:,5), rZERO, H(5), wf(:,-4), 0)
+     call pol_wf_V(P(:,6), rZERO, H(6), wf(:,-5), 0)
+ 
+   end if
+ 
+   ! internal WFs
+   call vert_QA_W(wf(:,-2),wf(:,0),wf(:,1))
+   call vert_QA_W(wf(:,-1),wf(:,-3),wf(:,2))
+   call prop_W_W(wf(:,1),Q(:,5),MW,1_intkind1,wf(:,3))
+   call prop_W_W(wf(:,2),Q(:,10),MW,1_intkind1,wf(:,4))
+   call counter_VVG_G(wf(:,-4),wf(:,-5),wf(:,3),wf(:,5))
+   call counter_GG_S(wf(:,-4),wf(:,-5),wf(:,6))
+   call vert_VV_S(wf(:,3),wf(:,4),wf(:,7))
+   call counter_GG_V(wf(:,-4),Q(:,16),wf(:,-5),Q(:,32),wf(:,8))
+   call prop_W_W(wf(:,8),Q(:,48),MZ,1_intkind1,wf(:,9))
+   call vert_UV_W(wf(:,4),Q(:,10),wf(:,3),Q(:,5),wf(:,10))
+   call prop_W_W(wf(:,10),Q(:,15),MZ,1_intkind1,wf(:,11))
+ 
+   call denominators()
+   call diagrams(A)
+   call colourvectors(A, M1, M2)
+ end subroutine tree_wavefunctions
+ 
+ 
+ subroutine denominators()
+   use ol_parameters_decl_/**/REALKIND ! masses
+   use ol_momenta_decl_/**/REALKIND, only: Q
+   implicit none
+   ! propagators
+   den(1) = 1 / (Q(5,5) - MW2)
+   den(2) = 1 / (Q(5,10) - MW2)
+   den(4) = 1 / (Q(5,48) - MH2)
+   den(6) = 1 / (Q(5,48) - MZ2)
+   den(8) = 1 / (Q(5,15) - MH2)
+   den(10) = 1 / (Q(5,15))
+   den(12) = 1 / (Q(5,15) - MZ2)
+ 
+   ! denominators
+   den(3) = den(1)*den(2)
+   den(5) = den(3)*den(4)
+   den(7) = den(3)*den(6)
+   den(9) = den(3)*den(8)
+   den(11) = den(3)*den(10)
+   den(13) = den(3)*den(12)
+ 
+ end subroutine denominators
+ 
+ 
+ subroutine diagrams(A)
+   ! colour stripped tree amplitudes
+   use ol_contractions_/**/REALKIND
+   implicit none
+   complex(REALKIND), intent(out) :: A(4)
+ 
+ 
+   A(1) = cont_VV(wf(:,4),wf(:,5)) * den(3)
+   A(2) = cont_SS(wf(:,6),wf(:,7)) * den(5)
+   A(3) = cont_SS(wf(:,6),wf(:,7)) * den(5)
+   A(4) = cont_VV(wf(:,9),wf(:,10)) * den(7)
+ 
+ end subroutine diagrams
+ 
+ 
+ subroutine colourvectors(A, M1, M2)
+   ! Born and counterterm colour vectors
+   use ol_parameters_decl_/**/REALKIND, only: CI
+   implicit none
+   complex(REALKIND), intent(in) :: A(4)
+   complex(REALKIND), intent(out) :: M1(0), M2(2)
+ 
+ 
+   M2(1) = -2*A(3)*f(10)-2*A(2)*f(12)
+   M2(2) = -2*A(4)*f(1)+2*A(1)*f(2)
+ 
+ end subroutine colourvectors
+ 
+ end module ol_loop_ggww2_nexnmemxgg_3_/**/REALKIND
diff -r -Z --no-dereference -rcN --no-dereference OpenLoops.orig/process_src/ggww2/loop_ggww2_wwxgg_1.F90 OpenLoops/process_src/ggww2/loop_ggww2_wwxgg_1.F90
*** OpenLoops.orig/process_src/ggww2/loop_ggww2_wwxgg_1.F90	2018-07-18 15:22:22.000000000 +0100
--- OpenLoops/process_src/ggww2/loop_ggww2_wwxgg_1.F90	2019-02-16 21:22:55.696732128 +0000
***************
*** 198,208 ****
  subroutine denominators()
    use ol_parameters_decl_/**/REALKIND ! masses
    use ol_momenta_decl_/**/REALKIND, only: Q
    implicit none
    ! propagators
-   den(1) = 1 / (Q(5,3) - MH2)
    den(2) = 1 / (Q(5,3) - MZ2)
    den(3) = 1 / (Q(5,3))
  
    ! denominators
  
--- 198,216 ----
  subroutine denominators()
    use ol_parameters_decl_/**/REALKIND ! masses
    use ol_momenta_decl_/**/REALKIND, only: Q
+   use ol_parameters_decl_/**/DREALKIND, only: ww_sbi
+   use ol_1hsm_/**/REALKIND, only: HiggsPropFac
    implicit none
    ! propagators
    den(2) = 1 / (Q(5,3) - MZ2)
    den(3) = 1 / (Q(5,3))
+   if ( ww_sbi == 0 ) then
+     den(1) = 0   ! 1 / (Q(5,3) - MH2)
+   else if ( ww_sbi == 1 ) then
+     den(1) = HiggsPropFac(Q(5,3))   ! 1 / (Q(5,3) - MH2)
+   else
+     stop 1
+   end if
  
    ! denominators
  
diff -r -Z --no-dereference -rcN --no-dereference OpenLoops.orig/process_src/ggww2/loop_ggww2_wwxgg_1.F90.orig OpenLoops/process_src/ggww2/loop_ggww2_wwxgg_1.F90.orig
*** OpenLoops.orig/process_src/ggww2/loop_ggww2_wwxgg_1.F90.orig	1970-01-01 01:00:00.000000000 +0100
--- OpenLoops/process_src/ggww2/loop_ggww2_wwxgg_1.F90.orig	2019-02-16 21:22:55.696732128 +0000
***************
*** 0 ****
--- 1,239 ----
+ 
+ module ol_colourmatrix_ggww2_wwxgg_1_/**/REALKIND
+   use KIND_TYPES, only: REALKIND
+   implicit none
+   logical, save           :: colmat_not_initialised = .true.
+   complex(REALKIND), save :: K1(0,0), K2(0,1), KL(0,1), KL2(12,1), KL2ct(1,1), KL2ct2(12,1)
+   contains
+   subroutine colourmatrix_init
+     use ol_parameters_decl_/**/REALKIND, only: CI
+     implicit none
+     colmat_not_initialised = .false.
+     ! colour matrix
+ 
+   KL2( 1,:) = [ 2]
+   KL2( 2,:) = [ 0]
+   KL2( 3,:) = [ 0]
+   KL2( 4,:) = [ 0]
+   KL2( 5,:) = [ 0]
+   KL2( 6,:) = [ 0]
+   KL2( 7,:) = [ 0]
+   KL2( 8,:) = [ 0]
+   KL2( 9,:) = [ 0]
+   KL2(10,:) = [ 0]
+   KL2(11,:) = [ 0]
+   KL2(12,:) = [ 2]
+ 
+   KL2ct(1,:) = [ 2]
+ 
+   KL2ct2( 1,:) = [ 2]
+   KL2ct2( 2,:) = [ 0]
+   KL2ct2( 3,:) = [ 0]
+   KL2ct2( 4,:) = [ 0]
+   KL2ct2( 5,:) = [ 0]
+   KL2ct2( 6,:) = [ 0]
+   KL2ct2( 7,:) = [ 0]
+   KL2ct2( 8,:) = [ 0]
+   KL2ct2( 9,:) = [ 0]
+   KL2ct2(10,:) = [ 0]
+   KL2ct2(11,:) = [ 0]
+   KL2ct2(12,:) = [ 2]
+ 
+   end subroutine colourmatrix_init
+ end module ol_colourmatrix_ggww2_wwxgg_1_/**/REALKIND
+ 
+ 
+ 
+ module ol_forced_parameters_ggww2_wwxgg_1_/**/REALKIND
+   implicit none
+   contains
+   subroutine check_forced_parameters
+     use ol_parameters_decl_/**/REALKIND
+     use ol_loop_parameters_decl_/**/REALKIND
+ #ifndef PRECISION_dp
+     use ol_loop_parameters_decl_/**/DREALKIND, only: LeadingColour, nc, nf, CKMORDER
+ #endif
+     implicit none
+     logical, save :: checks_not_written = .true.
+ 
+     if (checks_not_written) then
+     ! e.g.
+     ! if (ME /= 0) write(*,101) 'ME = 0'
+   if (ME /= 0) write(*,101) 'ME = 0'
+   if (MM /= 0) write(*,101) 'MM = 0'
+   if (CKMORDER /= 0) write(*,101) 'CKMORDER = 0'
+   if (nc /= 3) write(*,101) 'nc = 3'
+   if (nf /= 6) write(*,101) 'nf = 6'
+   if (MU /= 0) write(*,101) 'MU = 0'
+   if (MD /= 0) write(*,101) 'MD = 0'
+   if (MS /= 0) write(*,101) 'MS = 0'
+   if (MC /= 0) write(*,101) 'MC = 0'
+   if (YU /= 0) write(*,101) 'YU = 0'
+   if (YD /= 0) write(*,101) 'YD = 0'
+   if (YS /= 0) write(*,101) 'YS = 0'
+   if (YC /= 0) write(*,101) 'YC = 0'
+   if (LeadingColour /= 0) write(*,101) 'LeadingColour = 0'
+   if (wMW /= 0) write(*,101) 'wMW = 0'
+   if (wMW /= 0) write(*,101) 'wMW = 0'
+ 
+ 
+     checks_not_written = .false.
+     end if
+ 
+     101 format('[OpenLoops] === WARNING ===',/,'[OpenLoops] code was generated with ',A,/,'[OpenLoops] ===============')
+   end subroutine check_forced_parameters
+ end module ol_forced_parameters_ggww2_wwxgg_1_/**/REALKIND
+ 
+ module ol_loop_ggww2_wwxgg_1_/**/REALKIND
+   use KIND_TYPES, only: REALKIND, intkind1
+   implicit none
+   ! diagram prefactors
+   integer,           save :: fac_status_loop1 = -1, fac_status_loop2 = -1
+   complex(REALKIND), save :: f(13), c(0)
+   ! tree wavefunctions
+   complex(REALKIND), save :: wf(4,-4+1:6)
+   ! denominators
+   complex(REALKIND), save :: den(3)
+   ! Born, CT and Loop colour vector for each helicity configuration
+   complex(REALKIND), save :: M0(0,36), Mct(1,36), Mcol_loop(1,36)
+   ! zero helicity identifier
+   logical,           save :: zerohel(36) = .true., zerohel_ct(36) = .true.
+ 
+   contains
+ 
+ ! **********************************************************************
+ subroutine fac_init_loop()
+ ! Writes diagram prefactors to 'f', rsp. 'c'
+ ! **********************************************************************
+   use ol_parameters_decl_/**/REALKIND
+   use ol_parameters_decl_/**/DREALKIND, only: do_ew_renorm
+   use ol_parameters_init_/**/REALKIND, only: parameters_init, loop_parameters_init
+   use ol_loop_parameters_decl_/**/REALKIND
+ #ifndef PRECISION_dp
+   use ol_loop_parameters_decl_/**/DREALKIND, only: SwF, SwB
+ !  use ol_loop_parameters_decl_/**/DREALKIND, only: DOI
+ #endif
+   implicit none
+   logical :: force_ew_renorm
+   if (do_ew_renorm <= 0 .and. 0 >= 1) then
+     ! If do_ew_renorm is needed, but not already enabled,
+     ! force calling loop_parameters_init().
+     force_ew_renorm = .true.
+   else
+     force_ew_renorm = .false.
+   end if
+   do_ew_renorm = 0
+   if (parameters_status == 0) call parameters_init()
+   if (loop_parameters_status == 0 .or. force_ew_renorm) call loop_parameters_init()
+   fac_status_loop1 = parameters_status
+   fac_status_loop2 = loop_parameters_status
+   ! factors of the diagrams
+     f( 1) = CI*countertermnorm*ctWWGG*eQED**2*gQCD**2
+     f( 2) = (countertermnorm*ctZGG*cw*eQED**2*gQCD**2)/sw
+     f( 3) = (eQED**2*gQCD**2*integralnorm*SwF)/3._/**/REALKIND
+     f( 4) = (2*eQED**2*gQCD**2*integralnorm*SwF)/3._/**/REALKIND
+     f( 5) = (4*eQED**2*gQCD**2*integralnorm*SwF)/3._/**/REALKIND
+     f( 6) = (eQED**2*gQCD**2*integralnorm*SwF)/(sw**2*2._/**/REALKIND)
+     f( 7) = (eQED**2*gQCD**2*integralnorm*SwF)/sw**2
+     f( 8) = (cw*eQED**2*gQCD**2*integralnorm*SwF)/sw
+     f( 9) = (2*cw*eQED**2*gQCD**2*integralnorm*SwF)/sw
+     f(10) = (CI*countertermnorm*ctHGG*eQED**2*gQCD**2*lambdaHWW*MB*MW*YB)/(MQ2sum*sw)
+     f(11) = (eQED**2*gQCD**2*integralnorm*lambdaHWW*SwF*YB)/(sw**2*2._/**/REALKIND)
+     f(12) = (CI*countertermnorm*ctHGG*eQED**2*gQCD**2*lambdaHWW*MT*MW*YT)/(MQ2sum*sw)
+     f(13) = (eQED**2*gQCD**2*integralnorm*lambdaHWW*SwF*YT)/(sw**2*2._/**/REALKIND)
+ 
+ 
+ end subroutine fac_init_loop
+ 
+ 
+ ! **********************************************************************
+ subroutine tree_wavefunctions(P, H, M1, M2, POLSEL)
+ ! P(0:3,npart) = 2 -> n-2 external momenta (standard representation)
+ ! H(npart)     = external-particle helicities
+ ! Writes the tree wave functions to 'wf', denominators to 'den'.
+ ! Returns the Born and counterterm colour vectors M1 and M2.
+ ! **********************************************************************
+   use ol_parameters_decl_/**/REALKIND ! masses
+   use ol_loop_parameters_decl_/**/REALKIND ! counterterms
+   use ol_momenta_decl_/**/REALKIND, only: Q
+   use ol_wavefunctions_/**/REALKIND
+   use ol_propagators_/**/REALKIND
+   use ol_vertices_/**/REALKIND
+   use ol_counterterms_/**/REALKIND
+   implicit none
+   real(REALKIND),    intent(in)  :: P(0:3,4)
+   integer,           intent(in)  :: H(4)
+   integer,           intent(in), optional  :: POLSEL(4)
+   complex(REALKIND), intent(out) :: M1(0), M2(1)
+   complex(REALKIND) :: A(4)
+   ! external WFs
+   if (present(POLSEL)) then
+     call pol_wf_V(P(:,1), rMW, H(1), wf(:,0), POLSEL(1))
+     call pol_wf_V(P(:,2), rMW, H(2), wf(:,-1), POLSEL(2))
+     call pol_wf_V(P(:,3), rZERO, H(3), wf(:,-2), POLSEL(3))
+     call pol_wf_V(P(:,4), rZERO, H(4), wf(:,-3), POLSEL(4))
+ 
+   else
+     call pol_wf_V(P(:,1), rMW, H(1), wf(:,0), 0)
+     call pol_wf_V(P(:,2), rMW, H(2), wf(:,-1), 0)
+     call pol_wf_V(P(:,3), rZERO, H(3), wf(:,-2), 0)
+     call pol_wf_V(P(:,4), rZERO, H(4), wf(:,-3), 0)
+ 
+   end if
+ 
+   ! internal WFs
+   call counter_VVG_G(wf(:,0),wf(:,-1),wf(:,-2),wf(:,1))
+   call vert_VV_S(wf(:,0),wf(:,-1),wf(:,2))
+   call counter_GG_S(wf(:,-2),wf(:,-3),wf(:,3))
+   call vert_UV_W(wf(:,-1),Q(:,2),wf(:,0),Q(:,1),wf(:,4))
+   call counter_GG_V(wf(:,-2),Q(:,4),wf(:,-3),Q(:,8),wf(:,5))
+   call prop_W_W(wf(:,4),Q(:,3),MZ,1_intkind1,wf(:,6))
+ 
+   call denominators()
+   call diagrams(A)
+   call colourvectors(A, M1, M2)
+ end subroutine tree_wavefunctions
+ 
+ 
+ subroutine denominators()
+   use ol_parameters_decl_/**/REALKIND ! masses
+   use ol_momenta_decl_/**/REALKIND, only: Q
+   implicit none
+   ! propagators
+   den(1) = 1 / (Q(5,3) - MH2)
+   den(2) = 1 / (Q(5,3) - MZ2)
+   den(3) = 1 / (Q(5,3))
+ 
+   ! denominators
+ 
+ end subroutine denominators
+ 
+ 
+ subroutine diagrams(A)
+   ! colour stripped tree amplitudes
+   use ol_contractions_/**/REALKIND
+   implicit none
+   complex(REALKIND), intent(out) :: A(4)
+ 
+ 
+   A(1) = cont_VV(wf(:,-3),wf(:,1))
+   A(2) = cont_SS(wf(:,2),wf(:,3)) * den(1)
+   A(3) = cont_SS(wf(:,2),wf(:,3)) * den(1)
+   A(4) = cont_VV(wf(:,5),wf(:,6)) * den(2)
+ 
+ end subroutine diagrams
+ 
+ 
+ subroutine colourvectors(A, M1, M2)
+   ! Born and counterterm colour vectors
+   use ol_parameters_decl_/**/REALKIND, only: CI
+   implicit none
+   complex(REALKIND), intent(in) :: A(4)
+   complex(REALKIND), intent(out) :: M1(0), M2(1)
+ 
+ 
+   M2(1) = 2*A(1)*f(1)-2*A(4)*f(2)-2*A(3)*f(10)-2*A(2)*f(12)
+ 
+ end subroutine colourvectors
+ 
+ end module ol_loop_ggww2_wwxgg_1_/**/REALKIND
diff -r -Z --no-dereference -rcN --no-dereference OpenLoops.orig/process_src/ggww2/loop_ggww2_wwxgg_2.F90 OpenLoops/process_src/ggww2/loop_ggww2_wwxgg_2.F90
*** OpenLoops.orig/process_src/ggww2/loop_ggww2_wwxgg_2.F90	2018-07-18 15:22:29.000000000 +0100
--- OpenLoops/process_src/ggww2/loop_ggww2_wwxgg_2.F90	2019-02-16 21:22:55.696732128 +0000
***************
*** 185,193 ****
  subroutine denominators()
    use ol_parameters_decl_/**/REALKIND ! masses
    use ol_momenta_decl_/**/REALKIND, only: Q
    implicit none
    ! propagators
!   den(1) = 1 / (Q(5,3) - MH2)
  
    ! denominators
  
--- 185,194 ----
  subroutine denominators()
    use ol_parameters_decl_/**/REALKIND ! masses
    use ol_momenta_decl_/**/REALKIND, only: Q
+   use ol_1hsm_/**/REALKIND, only: HiggsPropFac
    implicit none
    ! propagators
!   den(1) = HiggsPropFac(Q(5,3))   ! 1 / (Q(5,3) - MH2)
  
    ! denominators
  
diff -r -Z --no-dereference -rcN --no-dereference OpenLoops.orig/process_src/ggww2/loop_ggww2_wwxgg_2.F90.orig OpenLoops/process_src/ggww2/loop_ggww2_wwxgg_2.F90.orig
*** OpenLoops.orig/process_src/ggww2/loop_ggww2_wwxgg_2.F90.orig	1970-01-01 01:00:00.000000000 +0100
--- OpenLoops/process_src/ggww2/loop_ggww2_wwxgg_2.F90.orig	2019-02-16 21:22:55.696732128 +0000
***************
*** 0 ****
--- 1,222 ----
+ 
+ module ol_colourmatrix_ggww2_wwxgg_2_/**/REALKIND
+   use KIND_TYPES, only: REALKIND
+   implicit none
+   logical, save           :: colmat_not_initialised = .true.
+   complex(REALKIND), save :: K1(0,0), K2(0,1), KL(0,1), KL2(12,1), KL2ct(1,1), KL2ct2(12,1)
+   contains
+   subroutine colourmatrix_init
+     use ol_parameters_decl_/**/REALKIND, only: CI
+     implicit none
+     colmat_not_initialised = .false.
+     ! colour matrix
+ 
+   KL2( 1,:) = [ 2]
+   KL2( 2,:) = [ 0]
+   KL2( 3,:) = [ 0]
+   KL2( 4,:) = [ 0]
+   KL2( 5,:) = [ 0]
+   KL2( 6,:) = [ 0]
+   KL2( 7,:) = [ 0]
+   KL2( 8,:) = [ 0]
+   KL2( 9,:) = [ 0]
+   KL2(10,:) = [ 0]
+   KL2(11,:) = [ 0]
+   KL2(12,:) = [ 2]
+ 
+   KL2ct(1,:) = [ 2]
+ 
+   KL2ct2( 1,:) = [ 2]
+   KL2ct2( 2,:) = [ 0]
+   KL2ct2( 3,:) = [ 0]
+   KL2ct2( 4,:) = [ 0]
+   KL2ct2( 5,:) = [ 0]
+   KL2ct2( 6,:) = [ 0]
+   KL2ct2( 7,:) = [ 0]
+   KL2ct2( 8,:) = [ 0]
+   KL2ct2( 9,:) = [ 0]
+   KL2ct2(10,:) = [ 0]
+   KL2ct2(11,:) = [ 0]
+   KL2ct2(12,:) = [ 2]
+ 
+   end subroutine colourmatrix_init
+ end module ol_colourmatrix_ggww2_wwxgg_2_/**/REALKIND
+ 
+ 
+ 
+ module ol_forced_parameters_ggww2_wwxgg_2_/**/REALKIND
+   implicit none
+   contains
+   subroutine check_forced_parameters
+     use ol_parameters_decl_/**/REALKIND
+     use ol_loop_parameters_decl_/**/REALKIND
+ #ifndef PRECISION_dp
+     use ol_loop_parameters_decl_/**/DREALKIND, only: LeadingColour, nc, nf, CKMORDER
+ #endif
+     implicit none
+     logical, save :: checks_not_written = .true.
+ 
+     if (checks_not_written) then
+     ! e.g.
+     ! if (ME /= 0) write(*,101) 'ME = 0'
+   if (ME /= 0) write(*,101) 'ME = 0'
+   if (MM /= 0) write(*,101) 'MM = 0'
+   if (CKMORDER /= 0) write(*,101) 'CKMORDER = 0'
+   if (nc /= 3) write(*,101) 'nc = 3'
+   if (nf /= 6) write(*,101) 'nf = 6'
+   if (MU /= 0) write(*,101) 'MU = 0'
+   if (MD /= 0) write(*,101) 'MD = 0'
+   if (MS /= 0) write(*,101) 'MS = 0'
+   if (MC /= 0) write(*,101) 'MC = 0'
+   if (YU /= 0) write(*,101) 'YU = 0'
+   if (YD /= 0) write(*,101) 'YD = 0'
+   if (YS /= 0) write(*,101) 'YS = 0'
+   if (YC /= 0) write(*,101) 'YC = 0'
+   if (LeadingColour /= 0) write(*,101) 'LeadingColour = 0'
+   if (wMW /= 0) write(*,101) 'wMW = 0'
+   if (wMW /= 0) write(*,101) 'wMW = 0'
+ 
+ 
+     checks_not_written = .false.
+     end if
+ 
+     101 format('[OpenLoops] === WARNING ===',/,'[OpenLoops] code was generated with ',A,/,'[OpenLoops] ===============')
+   end subroutine check_forced_parameters
+ end module ol_forced_parameters_ggww2_wwxgg_2_/**/REALKIND
+ 
+ module ol_loop_ggww2_wwxgg_2_/**/REALKIND
+   use KIND_TYPES, only: REALKIND, intkind1
+   implicit none
+   ! diagram prefactors
+   integer,           save :: fac_status_loop1 = -1, fac_status_loop2 = -1
+   complex(REALKIND), save :: f(4), c(0)
+   ! tree wavefunctions
+   complex(REALKIND), save :: wf(4,-4+1:2)
+   ! denominators
+   complex(REALKIND), save :: den(1)
+   ! Born, CT and Loop colour vector for each helicity configuration
+   complex(REALKIND), save :: M0(0,36), Mct(1,36), Mcol_loop(1,36)
+   ! zero helicity identifier
+   logical,           save :: zerohel(36) = .true., zerohel_ct(36) = .true.
+ 
+   contains
+ 
+ ! **********************************************************************
+ subroutine fac_init_loop()
+ ! Writes diagram prefactors to 'f', rsp. 'c'
+ ! **********************************************************************
+   use ol_parameters_decl_/**/REALKIND
+   use ol_parameters_decl_/**/DREALKIND, only: do_ew_renorm
+   use ol_parameters_init_/**/REALKIND, only: parameters_init, loop_parameters_init
+   use ol_loop_parameters_decl_/**/REALKIND
+ #ifndef PRECISION_dp
+   use ol_loop_parameters_decl_/**/DREALKIND, only: SwF, SwB
+ !  use ol_loop_parameters_decl_/**/DREALKIND, only: DOI
+ #endif
+   implicit none
+   logical :: force_ew_renorm
+   if (do_ew_renorm <= 0 .and. 0 >= 1) then
+     ! If do_ew_renorm is needed, but not already enabled,
+     ! force calling loop_parameters_init().
+     force_ew_renorm = .true.
+   else
+     force_ew_renorm = .false.
+   end if
+   do_ew_renorm = 0
+   if (parameters_status == 0) call parameters_init()
+   if (loop_parameters_status == 0 .or. force_ew_renorm) call loop_parameters_init()
+   fac_status_loop1 = parameters_status
+   fac_status_loop2 = loop_parameters_status
+   ! factors of the diagrams
+     f(1) = (CI*countertermnorm*ctHGG*eQED**2*gQCD**2*lambdaHWW*MB*MW*YB)/(MQ2sum*sw)
+     f(2) = (eQED**2*gQCD**2*integralnorm*lambdaHWW*SwF*YB)/(sw**2*2._/**/REALKIND)
+     f(3) = (CI*countertermnorm*ctHGG*eQED**2*gQCD**2*lambdaHWW*MT*MW*YT)/(MQ2sum*sw)
+     f(4) = (eQED**2*gQCD**2*integralnorm*lambdaHWW*SwF*YT)/(sw**2*2._/**/REALKIND)
+ 
+ 
+ end subroutine fac_init_loop
+ 
+ 
+ ! **********************************************************************
+ subroutine tree_wavefunctions(P, H, M1, M2, POLSEL)
+ ! P(0:3,npart) = 2 -> n-2 external momenta (standard representation)
+ ! H(npart)     = external-particle helicities
+ ! Writes the tree wave functions to 'wf', denominators to 'den'.
+ ! Returns the Born and counterterm colour vectors M1 and M2.
+ ! **********************************************************************
+   use ol_parameters_decl_/**/REALKIND ! masses
+   use ol_loop_parameters_decl_/**/REALKIND ! counterterms
+   use ol_momenta_decl_/**/REALKIND, only: Q
+   use ol_wavefunctions_/**/REALKIND
+   use ol_propagators_/**/REALKIND
+   use ol_vertices_/**/REALKIND
+   use ol_counterterms_/**/REALKIND
+   implicit none
+   real(REALKIND),    intent(in)  :: P(0:3,4)
+   integer,           intent(in)  :: H(4)
+   integer,           intent(in), optional  :: POLSEL(4)
+   complex(REALKIND), intent(out) :: M1(0), M2(1)
+   complex(REALKIND) :: A(2)
+   ! external WFs
+   if (present(POLSEL)) then
+     call pol_wf_V(P(:,1), rMW, H(1), wf(:,0), POLSEL(1))
+     call pol_wf_V(P(:,2), rMW, H(2), wf(:,-1), POLSEL(2))
+     call pol_wf_V(P(:,3), rZERO, H(3), wf(:,-2), POLSEL(3))
+     call pol_wf_V(P(:,4), rZERO, H(4), wf(:,-3), POLSEL(4))
+ 
+   else
+     call pol_wf_V(P(:,1), rMW, H(1), wf(:,0), 0)
+     call pol_wf_V(P(:,2), rMW, H(2), wf(:,-1), 0)
+     call pol_wf_V(P(:,3), rZERO, H(3), wf(:,-2), 0)
+     call pol_wf_V(P(:,4), rZERO, H(4), wf(:,-3), 0)
+ 
+   end if
+ 
+   ! internal WFs
+   call vert_VV_S(wf(:,0),wf(:,-1),wf(:,1))
+   call counter_GG_S(wf(:,-2),wf(:,-3),wf(:,2))
+ 
+   call denominators()
+   call diagrams(A)
+   call colourvectors(A, M1, M2)
+ end subroutine tree_wavefunctions
+ 
+ 
+ subroutine denominators()
+   use ol_parameters_decl_/**/REALKIND ! masses
+   use ol_momenta_decl_/**/REALKIND, only: Q
+   implicit none
+   ! propagators
+   den(1) = 1 / (Q(5,3) - MH2)
+ 
+   ! denominators
+ 
+ end subroutine denominators
+ 
+ 
+ subroutine diagrams(A)
+   ! colour stripped tree amplitudes
+   use ol_contractions_/**/REALKIND
+   implicit none
+   complex(REALKIND), intent(out) :: A(2)
+ 
+ 
+   A(1) = cont_SS(wf(:,1),wf(:,2)) * den(1)
+   A(2) = cont_SS(wf(:,1),wf(:,2)) * den(1)
+ 
+ end subroutine diagrams
+ 
+ 
+ subroutine colourvectors(A, M1, M2)
+   ! Born and counterterm colour vectors
+   use ol_parameters_decl_/**/REALKIND, only: CI
+   implicit none
+   complex(REALKIND), intent(in) :: A(2)
+   complex(REALKIND), intent(out) :: M1(0), M2(1)
+ 
+ 
+   M2(1) = -2*A(2)*f(1)-2*A(1)*f(3)
+ 
+ end subroutine colourvectors
+ 
+ end module ol_loop_ggww2_wwxgg_2_/**/REALKIND
diff -r -Z --no-dereference -rcN --no-dereference OpenLoops.orig/process_src/ggww2/loop_ggww2_wwxgg_3.F90 OpenLoops/process_src/ggww2/loop_ggww2_wwxgg_3.F90
*** OpenLoops.orig/process_src/ggww2/loop_ggww2_wwxgg_3.F90	2018-07-31 12:32:53.000000000 +0100
--- OpenLoops/process_src/ggww2/loop_ggww2_wwxgg_3.F90	2019-02-16 21:22:55.697732175 +0000
***************
*** 223,231 ****
  subroutine denominators()
    use ol_parameters_decl_/**/REALKIND ! masses
    use ol_momenta_decl_/**/REALKIND, only: Q
    implicit none
    ! propagators
!   den(1) = 1 / (Q(5,3) - MH2)
    den(2) = 1 / (Q(5,3) - MZ2)
    den(3) = 1 / (Q(5,3))
  
--- 223,232 ----
  subroutine denominators()
    use ol_parameters_decl_/**/REALKIND ! masses
    use ol_momenta_decl_/**/REALKIND, only: Q
+   use ol_1hsm_/**/REALKIND, only: HiggsPropFac
    implicit none
    ! propagators
!   den(1) = HiggsPropFac(Q(5,3))   ! 1 / (Q(5,3) - MH2)
    den(2) = 1 / (Q(5,3) - MZ2)
    den(3) = 1 / (Q(5,3))
  
diff -r -Z --no-dereference -rcN --no-dereference OpenLoops.orig/process_src/ggww2/loop_ggww2_wwxgg_3.F90.orig OpenLoops/process_src/ggww2/loop_ggww2_wwxgg_3.F90.orig
*** OpenLoops.orig/process_src/ggww2/loop_ggww2_wwxgg_3.F90.orig	1970-01-01 01:00:00.000000000 +0100
--- OpenLoops/process_src/ggww2/loop_ggww2_wwxgg_3.F90.orig	2019-02-16 21:22:55.697732175 +0000
***************
*** 0 ****
--- 1,265 ----
+ 
+ module ol_colourmatrix_ggww2_wwxgg_3_/**/REALKIND
+   use KIND_TYPES, only: REALKIND
+   implicit none
+   logical, save           :: colmat_not_initialised = .true.
+   complex(REALKIND), save :: K1(0,0), K2(0,2), KL(0,2), KL2(24,2), KL2ct(2,2), KL2ct2(24,2)
+   contains
+   subroutine colourmatrix_init
+     use ol_parameters_decl_/**/REALKIND, only: CI
+     implicit none
+     colmat_not_initialised = .false.
+     ! colour matrix
+ 
+   KL2( 1,:) = [ 0, 2]
+   KL2( 2,:) = [ 2, 0]
+   KL2( 3,:) = [ 0, 0]
+   KL2( 4,:) = [ 0, 0]
+   KL2( 5,:) = [ 0, 0]
+   KL2( 6,:) = [ 0, 0]
+   KL2( 7,:) = [ 0, 0]
+   KL2( 8,:) = [ 0, 0]
+   KL2( 9,:) = [ 0, 0]
+   KL2(10,:) = [ 0, 0]
+   KL2(11,:) = [ 0, 0]
+   KL2(12,:) = [ 0, 0]
+   KL2(13,:) = [ 0, 0]
+   KL2(14,:) = [ 0, 0]
+   KL2(15,:) = [ 0, 0]
+   KL2(16,:) = [ 0, 0]
+   KL2(17,:) = [ 0, 0]
+   KL2(18,:) = [ 0, 0]
+   KL2(19,:) = [ 0, 0]
+   KL2(20,:) = [ 0, 0]
+   KL2(21,:) = [ 0, 0]
+   KL2(22,:) = [ 0, 0]
+   KL2(23,:) = [ 0, 2]
+   KL2(24,:) = [ 2, 0]
+ 
+   KL2ct(1,:) = [ 0, 2]
+   KL2ct(2,:) = [ 2, 0]
+ 
+   KL2ct2( 1,:) = [ 0, 2]
+   KL2ct2( 2,:) = [ 2, 0]
+   KL2ct2( 3,:) = [ 0, 0]
+   KL2ct2( 4,:) = [ 0, 0]
+   KL2ct2( 5,:) = [ 0, 0]
+   KL2ct2( 6,:) = [ 0, 0]
+   KL2ct2( 7,:) = [ 0, 0]
+   KL2ct2( 8,:) = [ 0, 0]
+   KL2ct2( 9,:) = [ 0, 0]
+   KL2ct2(10,:) = [ 0, 0]
+   KL2ct2(11,:) = [ 0, 0]
+   KL2ct2(12,:) = [ 0, 0]
+   KL2ct2(13,:) = [ 0, 0]
+   KL2ct2(14,:) = [ 0, 0]
+   KL2ct2(15,:) = [ 0, 0]
+   KL2ct2(16,:) = [ 0, 0]
+   KL2ct2(17,:) = [ 0, 0]
+   KL2ct2(18,:) = [ 0, 0]
+   KL2ct2(19,:) = [ 0, 0]
+   KL2ct2(20,:) = [ 0, 0]
+   KL2ct2(21,:) = [ 0, 0]
+   KL2ct2(22,:) = [ 0, 0]
+   KL2ct2(23,:) = [ 0, 2]
+   KL2ct2(24,:) = [ 2, 0]
+ 
+   end subroutine colourmatrix_init
+ end module ol_colourmatrix_ggww2_wwxgg_3_/**/REALKIND
+ 
+ 
+ 
+ module ol_forced_parameters_ggww2_wwxgg_3_/**/REALKIND
+   implicit none
+   contains
+   subroutine check_forced_parameters
+     use ol_parameters_decl_/**/REALKIND
+     use ol_loop_parameters_decl_/**/REALKIND
+ #ifndef PRECISION_dp
+     use ol_loop_parameters_decl_/**/DREALKIND, only: LeadingColour, nc, nf, CKMORDER
+ #endif
+     implicit none
+     logical, save :: checks_not_written = .true.
+ 
+     if (checks_not_written) then
+     ! e.g.
+     ! if (ME /= 0) write(*,101) 'ME = 0'
+   if (ME /= 0) write(*,101) 'ME = 0'
+   if (MM /= 0) write(*,101) 'MM = 0'
+   if (CKMORDER /= 0) write(*,101) 'CKMORDER = 0'
+   if (nc /= 3) write(*,101) 'nc = 3'
+   if (nf /= 6) write(*,101) 'nf = 6'
+   if (MU /= 0) write(*,101) 'MU = 0'
+   if (MD /= 0) write(*,101) 'MD = 0'
+   if (MS /= 0) write(*,101) 'MS = 0'
+   if (MC /= 0) write(*,101) 'MC = 0'
+   if (YU /= 0) write(*,101) 'YU = 0'
+   if (YD /= 0) write(*,101) 'YD = 0'
+   if (YS /= 0) write(*,101) 'YS = 0'
+   if (YC /= 0) write(*,101) 'YC = 0'
+   if (LeadingColour /= 0) write(*,101) 'LeadingColour = 0'
+   if (wMW /= 0) write(*,101) 'wMW = 0'
+   if (wMW /= 0) write(*,101) 'wMW = 0'
+ 
+ 
+     checks_not_written = .false.
+     end if
+ 
+     101 format('[OpenLoops] === WARNING ===',/,'[OpenLoops] code was generated with ',A,/,'[OpenLoops] ===============')
+   end subroutine check_forced_parameters
+ end module ol_forced_parameters_ggww2_wwxgg_3_/**/REALKIND
+ 
+ module ol_loop_ggww2_wwxgg_3_/**/REALKIND
+   use KIND_TYPES, only: REALKIND, intkind1
+   implicit none
+   ! diagram prefactors
+   integer,           save :: fac_status_loop1 = -1, fac_status_loop2 = -1
+   complex(REALKIND), save :: f(13), c(0)
+   ! tree wavefunctions
+   complex(REALKIND), save :: wf(4,-4+1:6)
+   ! denominators
+   complex(REALKIND), save :: den(3)
+   ! Born, CT and Loop colour vector for each helicity configuration
+   complex(REALKIND), save :: M0(0,36), Mct(2,36), Mcol_loop(2,36)
+   ! zero helicity identifier
+   logical,           save :: zerohel(36) = .true., zerohel_ct(36) = .true.
+ 
+   contains
+ 
+ ! **********************************************************************
+ subroutine fac_init_loop()
+ ! Writes diagram prefactors to 'f', rsp. 'c'
+ ! **********************************************************************
+   use ol_parameters_decl_/**/REALKIND
+   use ol_parameters_decl_/**/DREALKIND, only: do_ew_renorm
+   use ol_parameters_init_/**/REALKIND, only: parameters_init, loop_parameters_init
+   use ol_loop_parameters_decl_/**/REALKIND
+ #ifndef PRECISION_dp
+   use ol_loop_parameters_decl_/**/DREALKIND, only: SwF, SwB
+ !  use ol_loop_parameters_decl_/**/DREALKIND, only: DOI
+ #endif
+   implicit none
+   logical :: force_ew_renorm
+   if (do_ew_renorm <= 0 .and. 0 >= 1) then
+     ! If do_ew_renorm is needed, but not already enabled,
+     ! force calling loop_parameters_init().
+     force_ew_renorm = .true.
+   else
+     force_ew_renorm = .false.
+   end if
+   do_ew_renorm = 0
+   if (parameters_status == 0) call parameters_init()
+   if (loop_parameters_status == 0 .or. force_ew_renorm) call loop_parameters_init()
+   fac_status_loop1 = parameters_status
+   fac_status_loop2 = loop_parameters_status
+   ! factors of the diagrams
+     f( 1) = CI*countertermnorm*ctWWGG*eQED**2*gQCD**2
+     f( 2) = (countertermnorm*ctZGG*cw*eQED**2*gQCD**2)/sw
+     f( 3) = (eQED**2*gQCD**2*integralnorm*SwF)/3._/**/REALKIND
+     f( 4) = (2*eQED**2*gQCD**2*integralnorm*SwF)/3._/**/REALKIND
+     f( 5) = (4*eQED**2*gQCD**2*integralnorm*SwF)/3._/**/REALKIND
+     f( 6) = (eQED**2*gQCD**2*integralnorm*SwF)/(sw**2*2._/**/REALKIND)
+     f( 7) = (eQED**2*gQCD**2*integralnorm*SwF)/sw**2
+     f( 8) = (cw*eQED**2*gQCD**2*integralnorm*SwF)/sw
+     f( 9) = (2*cw*eQED**2*gQCD**2*integralnorm*SwF)/sw
+     f(10) = (CI*countertermnorm*ctHGG*eQED**2*gQCD**2*lambdaHWW*MB*MW*YB)/(MQ2sum*sw)
+     f(11) = (eQED**2*gQCD**2*integralnorm*lambdaHWW*SwF*YB)/(sw**2*2._/**/REALKIND)
+     f(12) = (CI*countertermnorm*ctHGG*eQED**2*gQCD**2*lambdaHWW*MT*MW*YT)/(MQ2sum*sw)
+     f(13) = (eQED**2*gQCD**2*integralnorm*lambdaHWW*SwF*YT)/(sw**2*2._/**/REALKIND)
+ 
+ 
+ end subroutine fac_init_loop
+ 
+ 
+ ! **********************************************************************
+ subroutine tree_wavefunctions(P, H, M1, M2, POLSEL)
+ ! P(0:3,npart) = 2 -> n-2 external momenta (standard representation)
+ ! H(npart)     = external-particle helicities
+ ! Writes the tree wave functions to 'wf', denominators to 'den'.
+ ! Returns the Born and counterterm colour vectors M1 and M2.
+ ! **********************************************************************
+   use ol_parameters_decl_/**/REALKIND ! masses
+   use ol_loop_parameters_decl_/**/REALKIND ! counterterms
+   use ol_momenta_decl_/**/REALKIND, only: Q
+   use ol_wavefunctions_/**/REALKIND
+   use ol_propagators_/**/REALKIND
+   use ol_vertices_/**/REALKIND
+   use ol_counterterms_/**/REALKIND
+   implicit none
+   real(REALKIND),    intent(in)  :: P(0:3,4)
+   integer,           intent(in)  :: H(4)
+   integer,           intent(in), optional  :: POLSEL(4)
+   complex(REALKIND), intent(out) :: M1(0), M2(2)
+   complex(REALKIND) :: A(4)
+   ! external WFs
+   if (present(POLSEL)) then
+     call pol_wf_V(P(:,1), rMW, H(1), wf(:,0), POLSEL(1))
+     call pol_wf_V(P(:,2), rMW, H(2), wf(:,-1), POLSEL(2))
+     call pol_wf_V(P(:,3), rZERO, H(3), wf(:,-2), POLSEL(3))
+     call pol_wf_V(P(:,4), rZERO, H(4), wf(:,-3), POLSEL(4))
+ 
+   else
+     call pol_wf_V(P(:,1), rMW, H(1), wf(:,0), 0)
+     call pol_wf_V(P(:,2), rMW, H(2), wf(:,-1), 0)
+     call pol_wf_V(P(:,3), rZERO, H(3), wf(:,-2), 0)
+     call pol_wf_V(P(:,4), rZERO, H(4), wf(:,-3), 0)
+ 
+   end if
+ 
+   ! internal WFs
+   call counter_VVG_G(wf(:,0),wf(:,-1),wf(:,-2),wf(:,1))
+   call vert_VV_S(wf(:,0),wf(:,-1),wf(:,2))
+   call counter_GG_S(wf(:,-2),wf(:,-3),wf(:,3))
+   call vert_UV_W(wf(:,-1),Q(:,2),wf(:,0),Q(:,1),wf(:,4))
+   call counter_GG_V(wf(:,-2),Q(:,4),wf(:,-3),Q(:,8),wf(:,5))
+   call prop_W_W(wf(:,4),Q(:,3),MZ,1_intkind1,wf(:,6))
+ 
+   call denominators()
+   call diagrams(A)
+   call colourvectors(A, M1, M2)
+ end subroutine tree_wavefunctions
+ 
+ 
+ subroutine denominators()
+   use ol_parameters_decl_/**/REALKIND ! masses
+   use ol_momenta_decl_/**/REALKIND, only: Q
+   implicit none
+   ! propagators
+   den(1) = 1 / (Q(5,3) - MH2)
+   den(2) = 1 / (Q(5,3) - MZ2)
+   den(3) = 1 / (Q(5,3))
+ 
+   ! denominators
+ 
+ end subroutine denominators
+ 
+ 
+ subroutine diagrams(A)
+   ! colour stripped tree amplitudes
+   use ol_contractions_/**/REALKIND
+   implicit none
+   complex(REALKIND), intent(out) :: A(4)
+ 
+ 
+   A(1) = cont_VV(wf(:,-3),wf(:,1))
+   A(2) = cont_SS(wf(:,2),wf(:,3)) * den(1)
+   A(3) = cont_SS(wf(:,2),wf(:,3)) * den(1)
+   A(4) = cont_VV(wf(:,5),wf(:,6)) * den(2)
+ 
+ end subroutine diagrams
+ 
+ 
+ subroutine colourvectors(A, M1, M2)
+   ! Born and counterterm colour vectors
+   use ol_parameters_decl_/**/REALKIND, only: CI
+   implicit none
+   complex(REALKIND), intent(in) :: A(4)
+   complex(REALKIND), intent(out) :: M1(0), M2(2)
+ 
+ 
+   M2(1) = -2*A(3)*f(10)-2*A(2)*f(12)
+   M2(2) = 2*A(1)*f(1)-2*A(4)*f(2)
+ 
+ end subroutine colourvectors
+ 
+ end module ol_loop_ggww2_wwxgg_3_/**/REALKIND
Binary files OpenLoops.orig/pyol/tools/OLBaseConfig.pyc and OpenLoops/pyol/tools/OLBaseConfig.pyc differ
Binary files OpenLoops.orig/pyol/tools/OLLibrary.pyc and OpenLoops/pyol/tools/OLLibrary.pyc differ
Binary files OpenLoops.orig/pyol/tools/OLToolbox.pyc and OpenLoops/pyol/tools/OLToolbox.pyc differ
Binary files OpenLoops.orig/.sconsign.dblite and OpenLoops/.sconsign.dblite differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Action.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Action.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Builder.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Builder.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/CacheDir.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/CacheDir.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/compat/__init__.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/compat/__init__.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/compat/_scons_builtins.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/compat/_scons_builtins.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Conftest.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Conftest.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/cpp.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/cpp.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/dblite.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/dblite.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Debug.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Debug.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Defaults.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Defaults.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Environment.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Environment.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Errors.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Errors.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Executor.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Executor.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/__init__.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/__init__.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Job.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Job.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Memoize.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Memoize.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Node/Alias.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Node/Alias.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Node/FS.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Node/FS.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Node/__init__.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Node/__init__.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Node/Python.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Node/Python.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Options/BoolOption.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Options/BoolOption.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Options/EnumOption.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Options/EnumOption.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Options/__init__.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Options/__init__.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Options/ListOption.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Options/ListOption.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Options/PackageOption.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Options/PackageOption.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Options/PathOption.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Options/PathOption.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/PathList.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/PathList.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Platform/__init__.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Platform/__init__.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Platform/posix.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Platform/posix.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Scanner/C.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Scanner/C.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Scanner/Dir.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Scanner/Dir.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Scanner/D.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Scanner/D.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Scanner/Fortran.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Scanner/Fortran.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Scanner/__init__.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Scanner/__init__.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Scanner/LaTeX.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Scanner/LaTeX.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Scanner/Prog.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Scanner/Prog.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/SConf.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/SConf.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/SConsign.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/SConsign.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Script/__init__.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Script/__init__.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Script/Interactive.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Script/Interactive.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Script/Main.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Script/Main.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Script/SConscript.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Script/SConscript.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Script/SConsOptions.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Script/SConsOptions.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Subst.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Subst.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Taskmaster.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Taskmaster.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Tool/ar.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Tool/ar.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Tool/as.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Tool/as.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Tool/BitKeeper.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Tool/BitKeeper.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Tool/cc.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Tool/cc.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Tool/c++.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Tool/c++.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Tool/CVS.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Tool/CVS.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Tool/default.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Tool/default.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Tool/dmd.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Tool/dmd.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Tool/dvipdf.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Tool/dvipdf.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Tool/dvips.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Tool/dvips.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Tool/dvi.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Tool/dvi.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Tool/filesystem.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Tool/filesystem.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Tool/FortranCommon.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Tool/FortranCommon.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Tool/fortran.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Tool/fortran.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Tool/gas.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Tool/gas.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Tool/gcc.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Tool/gcc.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Tool/gfortran.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Tool/gfortran.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Tool/gnulink.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Tool/gnulink.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Tool/g++.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Tool/g++.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Tool/gs.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Tool/gs.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Tool/__init__.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Tool/__init__.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Tool/install.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Tool/install.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Tool/jar.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Tool/jar.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Tool/JavaCommon.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Tool/JavaCommon.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Tool/javac.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Tool/javac.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Tool/javah.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Tool/javah.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Tool/latex.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Tool/latex.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Tool/lex.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Tool/lex.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Tool/link.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Tool/link.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Tool/m4.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Tool/m4.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Tool/pdflatex.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Tool/pdflatex.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Tool/pdf.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Tool/pdf.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Tool/pdftex.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Tool/pdftex.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Tool/Perforce.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Tool/Perforce.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Tool/PharLapCommon.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Tool/PharLapCommon.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Tool/RCS.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Tool/RCS.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Tool/rmic.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Tool/rmic.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Tool/rpcgen.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Tool/rpcgen.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Tool/rpm.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Tool/rpm.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Tool/SCCS.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Tool/SCCS.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Tool/swig.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Tool/swig.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Tool/tar.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Tool/tar.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Tool/tex.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Tool/tex.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Tool/textfile.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Tool/textfile.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Tool/wix.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Tool/wix.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Tool/yacc.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Tool/yacc.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Tool/zip.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Tool/zip.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Util.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Util.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Variables/BoolVariable.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Variables/BoolVariable.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Variables/EnumVariable.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Variables/EnumVariable.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Variables/__init__.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Variables/__init__.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Variables/ListVariable.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Variables/ListVariable.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Variables/PackageVariable.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Variables/PackageVariable.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Variables/PathVariable.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Variables/PathVariable.pyc differ
Binary files OpenLoops.orig/scons-local/scons-local-2.3.0/SCons/Warnings.pyc and OpenLoops/scons-local/scons-local-2.3.0/SCons/Warnings.pyc differ
diff -r -Z --no-dereference -rcN --no-dereference OpenLoops.orig/SConstruct OpenLoops/SConstruct
*** OpenLoops.orig/SConstruct	2019-02-16 22:37:21.218945568 +0000
--- OpenLoops/SConstruct	2019-02-16 21:22:55.697732175 +0000
***************
*** 206,212 ****
  oneloop_dp_src = ['avh_olo_qp.f90']
  
  # OpenLoops
! openloops_mp_src = [
      'contractions.F90', 'converter.F90', 'counterterms.F90', 'helicity.F90',
      'i-operator.F90', 'kinematics.F90', 'laststep.F90', 'loopmom_tensor.F90',
      'looproutines.F90', 'Lpropagators.F90', 'Lvertices.F90', 'parameters.F90',
--- 206,212 ----
  oneloop_dp_src = ['avh_olo_qp.f90']
  
  # OpenLoops
! openloops_mp_src = [ '1HSM.F90', 
      'contractions.F90', 'converter.F90', 'counterterms.F90', 'helicity.F90',
      'i-operator.F90', 'kinematics.F90', 'laststep.F90', 'loopmom_tensor.F90',
      'looproutines.F90', 'Lpropagators.F90', 'Lvertices.F90', 'parameters.F90',
diff -r -Z --no-dereference -rcN --no-dereference OpenLoops.orig/SConstruct.orig OpenLoops/SConstruct.orig
*** OpenLoops.orig/SConstruct.orig	1970-01-01 01:00:00.000000000 +0100
--- OpenLoops/SConstruct.orig	2019-02-16 21:22:55.698732219 +0000
***************
*** 0 ****
--- 1,752 ----
+ 
+ help_message = """
+ OpenLoops build system
+ 
+ Usage: scons [options] <loops>=proc1,proc2,...
+ 
+ <loops> determines the content of the process library
+ - t=tree, l=loop, s=loop_squared, p=pseudo_tree;
+   if 'l' is present, any combination of these is allowed (inalphabetic order),
+   otherwise 't' must be alone
+ - If a processes ends with a '.coll' it is treated as a process collection,
+   i.e. the corresponding list of processes from the collection file on the web
+   server is used. The special collection all.coll downloads all processes.
+ - Several <loops> arguments can be given, even with the same <loops>.
+ 
+ Options
+ 
+ -c (SCons built-in)
+   Clean, i.e. delete object files and libraries.
+   See also clean=... option.
+ 
+ gjobs=<n>
+   Generate 'n' processes simultaneously.
+   n > 1 implies --glog
+   n < 1 uses the number of CPU core of the machine
+ 
+ glog=0/1
+   Write generator output to a log file; implied if gjobs > 1.
+ 
+ force_download=0/1
+   Download processes even if they seem to be up-to-date.
+ 
+ process_update=0/1
+   If the downloader is used: select all downloaded processes
+     (i.e. their version.info file contains 'process_update').
+   If the generator is used: select all processes
+     which have been generated or downloaded before.
+ 
+ release=<r>
+   A string of max. length 8 to specify the OpenLoops library version number
+   (this does not affect the process libraries).
+ 
+ generator=0/1/2
+   0: off
+   1: use the process generator
+   2: use the process downloader
+ 
+ compile=0/1/2
+   0: don't compile
+   1: compile processes,
+      compile generic libraries only if no process was specified
+   2: compile processes and generic libraries
+ 
+ debug=0/1
+   Add debug flags to Fortran compiler flags.
+ 
+ clean=procs,src
+   Only effective in conjunction with -c.
+   procs: delete the proclib and process_obj directories
+          which contain libraries and object code of all processes.
+   src: delete process source of the given processes,
+        rsp. the process_src directory which contains
+        the source of all processes if 'procs' is also given.
+ 
+ Also built-in SCons options can be used. However:
+   - no_exec (-n) will not work properly,
+     because the process generator is run in a sub-process.
+     (the compile script cannot know what to do
+     unless the generator finished generating the source code)
+   - SCons options are not passed to the process generator.
+ 
+ For more options see ./pyol/config/default.cfg.
+ User defined options can be set in ./openloops.cfg#include "global_coli.h"
+ in the same way as in default.cfg.
+ """
+ 
+ # TODO
+ # - Use kind types from kind_types module in CutTools.
+ # - When compiling a process: check for compatibility with the OpenLoops version.
+ 
+ import os
+ import sys
+ import subprocess
+ 
+ sys.path.insert(0, os.path.abspath(os.path.join('pyol', 'tools')))
+ 
+ import OLBaseConfig
+ import OLToolbox
+ from OLLibrary import CPPContainer, OLLibrary
+ 
+ 
+ if '--help' in sys.argv or '-h' in sys.argv:
+     print help_message
+     Exit(0)
+ 
+ scons_cmd = sys.argv[0]
+ 
+ process_arguments = filter(lambda el: el[0] in
+                            OLBaseConfig.loops_specifications, ARGLIST)
+ commandline_options = filter(lambda el: el[0] not in
+                              OLBaseConfig.loops_specifications, ARGLIST)
+ 
+ config = OLBaseConfig.get_config(commandline_options)
+ 
+ SetOption('num_jobs', config['num_jobs'])
+ 
+ generator_options = ['--jobs=' + str(config['gjobs'])]
+ if config['glog']:
+     generator_options.append('--log')
+ 
+ if config['force_download']:
+     force_download_flag = ['--force']
+ else:
+     force_download_flag = []
+ 
+ if config['release']:
+     release_version = 'version ' +config['release']
+ else:
+     release_version = ''
+ 
+ svn_revision = str(OLToolbox.get_svn_revision(mandatory = False))
+ 
+ # Install directory; only effect is that this is put into
+ # the openloops library as a string. TODO: override by command line argument;
+ # and actually install the libraries there
+ install_path = os.getcwd()
+ 
+ generate_process_true = ((config['generator'] == 1) and
+                          not GetOption('clean') and not GetOption('no_exec'))
+ download_process_true = ((config['generator'] == 2) and
+                          not GetOption('clean') and not GetOption('no_exec'))
+ 
+ if config['compile'] == 0 or (config['compile'] == 1 and
+                               (len(process_arguments) > 0 or
+                                config['process_update'])):
+     compile_libraries = []
+ else:
+     compile_libraries = config['compile_libraries']
+ 
+ # Coli legacy cpp defines (default)
+ # - ALLCHECK (false) -- print maximal information
+ # - CHECK (false) -- perform various checks
+ # - SING (true) -- take singular contributions into account
+ # - PUBCHECK (false) -- check against publication
+ # Coli cpp defines
+ # - SING -- take singular contributions into account
+ # - CHECK -- perform various checks
+ # - WARN -- issue warnings
+ # - NEWCHECK -- print untested scalar function calls
+ 
+ cpp_defines = map(lambda lib: 'USE_' + lib.upper(), config['link_libraries'])
+ cpp_defines += [('KIND_TYPES', 'kind_types'),
+                 ('DREALKIND', 'dp'),
+                 ('QREALKIND', 'qp'),
+                 'USE_' + config['fortran_tool'].upper(),
+                 ('OL_INSTALL_PATH', '\\"' + install_path + '\\"'),
+                 'SING']
+ if config['collier_legacy']:
+     cpp_defines.append('COLLIER_LEGACY')
+ else:
+     cpp_defines.append('collierdd')
+ 
+ 
+ # ================= #
+ # Generic libraries #
+ # ================= #
+ 
+ lib_src_dirs = {}
+ lib_obj_dirs = {}
+ lib_mod_dirs = {}
+ for libname in ['olcommon', 'rambo', 'qcdloop', 'oneloop', 'cuttools', 'samurai', 'collier', 'openloops']:
+     lib_src_dirs[libname] = os.path.join(config['lib_src_dir'], libname, 'src')
+     lib_obj_dirs[libname] = os.path.join(config['lib_src_dir'], libname, 'obj')
+     lib_mod_dirs[libname] = os.path.join(config['lib_src_dir'], libname, 'mod')
+ if config['collier_legacy']:
+     lib_src_dirs['collier'] = os.path.join(config['lib_src_dir'], 'collier', 'src_legacy')
+ 
+ # OLCommon
+ olcommon_dp_src = ['kind_types.F90', 'debug.F90', 'cwrappers.c']
+ olcommon_mp_src = ['common.F90']
+ 
+ # Rambo
+ rambo_dp_src = ['rambo.f']
+ 
+ # QCDLoop
+ qcdloop_dp_src = [
+     'aacbc.f', 'aaccc.f', 'aacinv.f', 'aaxbx.f', 'aaxcx.f', 'aaxdx.f', 'aaxex.f', 'aaxinv.f',
+     'auxCD.f', 'ddilog.f', 'ff2dl2.f', 'ffabcd.f', 'ffca0.f', 'ffcb0.f', 'ffcb1.f', 'ffcb2.f',
+     'ffcb2p.f', 'ffcc0.f', 'ffcc0p.f', 'ffcc1.f', 'ffcdb0.f', 'ffcel2.f', 'ffcel3.f', 'ffcel4.f',
+     'ffcel5.f', 'ffceta.f', 'ffcli2.f', 'ffcrr.f', 'ffcxr.f', 'ffcxs3.f', 'ffcxs4.f', 'ffcxyz.f',
+     'ffdcc0.f', 'ffdcxs.f', 'ffdel2.f', 'ffdel3.f', 'ffdel4.f', 'ffdel5.f', 'ffdel6.f', 'ffdl2i.f',
+     'ffdl5p.f', 'ffdxc0.f', 'ffinit_mine.f', 'ffrcvr.f', 'fftran.f', 'ffxb0.f', 'ffxb1.f', 'ffxb2p.f',
+     'ffxc0.f', 'ffxc0i.f', 'ffxc0p.f', 'ffxc1.f', 'ffxd0.f', 'ffxd0h.f', 'ffxd0i.f', 'ffxd0p.f',
+     'ffxd1.f', 'ffxdb0.f', 'ffxdbd.f', 'ffxdi.f', 'ffxdpv.f', 'ffxe0.f', 'ffxe1.f', 'ffxf0.f',
+     'ffxf0h.f', 'ffxli2.f', 'ffxxyz.f', 'npoin.f', 'qlbox1.f', 'qlbox10.f', 'qlbox11.f', 'qlbox12.f',
+     'qlbox13.f', 'qlbox14.f', 'qlbox15.f', 'qlbox16.f', 'qlbox2.f', 'qlbox3.f', 'qlbox4.f', 'qlbox5.f',
+     'qlbox6.f', 'qlbox7.f', 'qlbox8.f', 'qlbox9.f', 'qlcLi2omx2.f', 'qlcLi2omx3.f', 'qlfndd.f',
+     'qlfunctions.f', 'qlI1.f', 'qlI2.f', 'qlI2fin.f', 'qlI3.f', 'qlI3fin.f', 'qlI3sub.f', 'qlI4.f',
+     'qlI4array.f', 'qlI4DNS41.f', 'qlI4fin.f', 'qlI4sub0m.f', 'qlI4sub1m.f', 'qlI4sub2m.f',
+     'qlI4sub2ma.f', 'qlI4sub2mo.f', 'qlI4sub3m.f', 'qlinit.f', 'qlkfn.f', 'qlLi2omprod.f',
+     'qlLi2omrat.f', 'qlLi2omx.f', 'qlLi2omx2.f', 'qllnomrat4.f', 'qllnrat.f', 'qlratgam.f',
+     'qlratreal.f', 'qlsnglsort.f', 'qlspencer.f', 'qltri1.f', 'qltri2.f', 'qltri3.f', 'qltri4.f',
+     'qltri5.f', 'qltri6.f', 'qltrisort.f', 'qlxpicheck.f', 'qlYcalc.f', 'qlzero.f', 'spence.f']
+ 
+ # OneLOop -- contains both, dp and qp routines
+ oneloop_dp_src = ['avh_olo_qp.f90']
+ 
+ # OpenLoops
+ openloops_mp_src = [
+     'contractions.F90', 'converter.F90', 'counterterms.F90', 'helicity.F90',
+     'i-operator.F90', 'kinematics.F90', 'laststep.F90', 'loopmom_tensor.F90',
+     'looproutines.F90', 'Lpropagators.F90', 'Lvertices.F90', 'parameters.F90',
+     'parameters_init.F90', 'renormalisation_qcd.F90',
+     'propagators.F90', 'vertices.F90', 'wavefunctions.F90']
+ 
+ openloops_dp_src = [
+     'helicity_init.F90', 'init_ui.F90', 'stability.F90', 'tensor_handling.F90']
+ 
+ if config['interface'] >= 1:
+     openloops_dp_src.append('ol_interface.F90')
+ if config['interface'] >= 2:
+     openloops_dp_src.append('blha_interface.F90')
+ 
+ openloops_version_src = 'version.F90'
+ 
+ # CutTools -- contains both, dp and qp routines
+ cuttools_dp_src = [
+     'cts_combinatorics.f90', 'cts_constants.f90', 'cts_cutroutines.f90', 'cts_cuttools.f90',
+     'cts_dynamics.f90', 'cts_kinematics.f90', 'cts_loopfunctions.f90', 'cts_tensors.f90',
+     'cts_type.f90', 'mpnumdummy.f90']
+ 
+ # Samurai
+ samurai_dp_src = [
+     'constants.f90', 'kinematic.f90', 'ltest.f90', 'maccu.f90', 'madds.f90',
+     'mcgs.f90', 'mfunctions.f90', 'mgetbase.f90', 'mgetc1.f90', 'mgetc2.f90',
+     'mgetc3.f90', 'mgetc4.f90', 'mgetc5.f90', 'mgetkin.f90', 'mgetqs.f90',
+     'mglobal.f90', 'mmasters.f90', 'mmisavholo.f90', 'mmisgolem.f90',
+     'mmishighrank.f90', 'mmislooptools.f90', 'mmisqcdloop.f90', 'mrestore.f90',
+     'msamurai.f90', 'mtens.f90', 'mtests.f90', 'ncuts.f90', 'notfirst.f90',
+     'options.f90', 'precision.f90', 'save.f90']
+ 
+ # Collier
+ if config['collier_legacy']:
+     collier_inc_dp = [
+         'coli_checkparams.h', 'coli_common_cache.h', 'coli_common.h',
+         'coli_params_cache.h', 'coli_params.h']
+     collier_src_mp = []
+     collier_src_dp = [
+         # DD
+         'DD_aux.F', 'DD_2pt.F', 'DD_3pt.F', 'DD_3pt_coll.F',
+         'DD_4pt.F', 'DD_5pt.F', 'DD_6pt.F', 'DD_newinterface.F', 'dcuhre.F',
+         # Coli
+         'coli_aux.F', 'coli_b0.F', 'coli_c0.F', 'coli_cache.F', 'coli_ctoliserg.F',
+         'coli_ctolis.F', 'coli_d0.F', 'coli_d0reg.F', 'coli_oint2.F', 'coli_oint.F',
+         # BuildTensors
+         'bt_Combinatorics.F90', 'bt_Interface.F90',
+         'bt_BuildTensors.F90', 'bt_Checks.F90', 'bt_FourVectors.F90',
+         'bt_GramCayley.F90', 'bt_LightCone.F90', 'bt_MatrixManipulations.F90',
+         'bt_TensorManipulations.F90', 'bt_TensorReduction.F90', 'bt_TI_interface.F90']
+ else:
+     collier_inc_dp = []
+     collier_src_mp = []
+     collier_src_dp = [
+         # Aux/
+         'Combinatorics.F90', 'cache.F90', 'master.F90',
+         # COLI/
+         'coli_aux.F', 'coli_aux2.F90', 'coli_b0.F', 'coli_c0.F', 'coli_d0.F',
+         'coli_d0reg.F', 'coli_stat.F90', 'reductionAB.F90', 'reductionC.F90',
+         'reductionD.F90', 'reductionEFG.F90', 'reductionTN.F90',
+         # DDlib/
+         'DD_global.F90', 'DD_2pt.F', 'DD_3pt.F', 'DD_4pt.F', 'DD_5pt.F',
+         'DD_6pt.F', 'DD_aux.F', 'DD_to_COLLIER.F',
+         # tensors/
+         'BuildTensors.F90', 'InitTensors.F90', 'TensorReduction.F90',
+         # ./
+         'COLLIER.F90', 'collier_aux.F90', 'collier_coefs.F90',
+         'collier_global.F90', 'collier_init.F90', 'collier_tensors.F90']
+ 
+ if compile_libraries:
+     cpp_container = CPPContainer(scons_cmd = scons_cmd,
+                                  mp = config['precision'],
+                                  version = release_version,
+                                  revision = svn_revision,
+                                  cpp_defs = cpp_defines,
+                                  target = 'cpp_generic',
+                                  target_prefix = os.path.join('..', 'obj', ''))
+ 
+ if 'olcommon' in compile_libraries:
+     olcommon_lib = OLLibrary(
+         name = 'olcommon',
+         linklibs = ([] if sys.platform.startswith('freebsd') else ['dl']),
+         target_dir = config['generic_lib_dir'],
+         src_dir = lib_src_dirs['olcommon'],
+         dp_src = olcommon_dp_src,
+         mp_src = olcommon_mp_src,
+         to_cpp = cpp_container)
+ 
+ if 'rambo' in compile_libraries:
+     VariantDir(lib_obj_dirs['rambo'],
+                lib_src_dirs['rambo'], duplicate = 0)
+     rambo_lib = OLLibrary(name = 'rambo',
+                           target_dir = config['generic_lib_dir'],
+                           src_dir = lib_obj_dirs['rambo'],
+                           dp_src = rambo_dp_src)
+ 
+ if 'qcdloop' in compile_libraries:
+     VariantDir(lib_obj_dirs['qcdloop'],
+                lib_src_dirs['qcdloop'], duplicate = 0)
+     qcdloop_lib = OLLibrary(name = 'qcdloop',
+                             target_dir = config['generic_lib_dir'],
+                             src_dir = lib_obj_dirs['qcdloop'],
+                             mod_dir = '',
+                             dp_src = qcdloop_dp_src)
+ 
+ if 'oneloop' in compile_libraries:
+     VariantDir(lib_obj_dirs['oneloop'],
+                lib_src_dirs['oneloop'], duplicate = 0)
+     oneloop_lib = OLLibrary(name = 'oneloop',
+                             target_dir = config['generic_lib_dir'],
+                             mod_dependencies = ['olcommon'],
+                             src_dir = lib_obj_dirs['oneloop'],
+                             dp_src = oneloop_dp_src)
+ 
+ if 'cuttools' in compile_libraries:
+     VariantDir(lib_obj_dirs['cuttools'],
+                lib_src_dirs['cuttools'], duplicate = 0)
+     cuttools_lib = OLLibrary(name = 'cuttools',
+                              target_dir = config['generic_lib_dir'],
+                              mod_dependencies = ['oneloop', 'olcommon'],
+                              linklibs = [ll for ll in config['link_libraries']
+                                          if ll == 'qcdloop'],
+                              src_dir = lib_obj_dirs['cuttools'],
+                              dp_src = cuttools_dp_src)
+ 
+ if 'samurai' in compile_libraries:
+     VariantDir(lib_obj_dirs['samurai'],
+                lib_src_dirs['samurai'], duplicate = 0)
+     samurai_lib = OLLibrary(name = 'samurai',
+                             target_dir = config['generic_lib_dir'],
+                             mod_dependencies = ['oneloop'],
+                             linklibs = [ll for ll in config['link_libraries']
+                                         if ll == 'qcdloop'],
+                             src_dir = lib_obj_dirs['samurai'],
+                             dp_src = samurai_dp_src)
+ 
+ if 'collier' in compile_libraries:
+     collier_lib = OLLibrary(name = 'collier',
+                             target_dir = config['generic_lib_dir'],
+                             mod_dependencies = ['olcommon'],
+                             src_dir = lib_src_dirs['collier'],
+                             mp_src = collier_src_mp,
+                             dp_src = collier_src_dp,
+                             to_cpp = cpp_container)
+ 
+     # collier: preprocess include files, but don't add them to the list of source files
+     cpp_container.add(src_dir = lib_src_dirs['collier'],
+                       dp_src = collier_inc_dp)
+ 
+ if 'openloops' in compile_libraries:
+     openloops_lib = OLLibrary(
+         name = 'openloops',
+         target_dir = config['generic_lib_dir'],
+         mod_dependencies = list(set(config['link_libraries'])
+             & set(['olcommon', 'collier', 'cuttools',
+                    'samurai', 'oneloop', 'rambo'])),
+         linklibs = list(set(config['link_libraries']) & set(['rambo'])),
+         src_dir = lib_src_dirs['openloops'],
+         mp_src = openloops_mp_src,
+         dp_src = openloops_dp_src,
+         version_src = [openloops_version_src],
+         to_cpp = cpp_container)
+ 
+ if '@all' in config['import_env']:
+     imported_env = os.environ
+ else:
+     imported_env = {}
+     for envvar in config['import_env']:
+         imported_env[envvar] = os.environ.get(envvar, '')
+ 
+ env = Environment(tools = ['default', 'textfile'] + [config['fortran_tool']],
+                   ENV = imported_env,
+                   CCFLAGS = config['ccflags'] + config['generic_optimisation'],
+                   FORTRANFLAGS = config['f77_flags'] + config['generic_optimisation'],
+                   F90FLAGS = config['f90_flags'] + config['generic_optimisation'],
+                   LINKFLAGS = config['link_flags'],
+                   LIBPATH = [config['generic_lib_dir']],
+                   RPATH = [Literal('\$$ORIGIN')],
+                   F90 = config['fortran_compiler'],
+                   FORTRAN = config['fortran_compiler'],
+                   CC = config['cc'])
+ 
+ if config['fortran_tool'] == 'gfortran':
+     # SCons bug: FORTRANMODDIRPREFIX is missing in gfortran tool
+     env.Replace(FORTRANMODDIRPREFIX = '-J')
+     # determine gfortran version;
+     # do not use CCVERSION, because mit might not be from gcc
+     gfort_exitcode = 1
+     try:
+         gfort_proc = subprocess.Popen(
+             [config['fortran_compiler'], '-dumpversion'],
+             stdout=subprocess.PIPE)
+         gfort_out, gfort_err = gfort_proc.communicate()
+         gfort_exitcode = gfort_proc.returncode
+     except OSError:
+         pass
+     if not gfort_exitcode: # else ignore and continue without version check
+         if tuple(map(int, gfort_out.strip().split('.')[:2])) < (4,6):
+             print ('ERROR: This OpenLoops version requires gfortran 4.6 ' +
+                    'or later (found %s)' % env.subst('$CCVERSION'))
+             Exit(1)
+ 
+ if compile_libraries:
+     if not GetOption('clean'):
+         if not cpp_container.run():
+             print '*** cpp failed ***'
+             Exit(1)
+ 
+ env_noautomatic = env.Clone()
+ env_noautomatic.AppendUnique(F90FLAGS = config['noautomatic'],
+                              FORTRANFLAGS = config['noautomatic'])
+ 
+ 
+ if 'olcommon' in compile_libraries:
+     libolcommon = olcommon_lib.compile(env = env, shared = config['shared_libraries'])
+     env.Alias('olcommon', libolcommon)
+     Default('olcommon')
+     Clean(libolcommon, [lib_obj_dirs['olcommon'], lib_mod_dirs['olcommon']])
+ 
+ if 'rambo' in compile_libraries:
+     librambo = rambo_lib.compile(env = env, shared = config['shared_libraries'])
+     env.Alias('rambo', librambo)
+     Default('rambo')
+     Clean(librambo, [lib_obj_dirs['rambo'], lib_mod_dirs['rambo']])
+ 
+ if 'qcdloop' in compile_libraries:
+     libqcdloop = qcdloop_lib.compile(env = env_noautomatic, shared = config['shared_libraries'])
+     env.Alias('qcdloop', libqcdloop)
+     Default('qcdloop')
+     Clean(libqcdloop, [lib_obj_dirs['qcdloop']])
+ 
+ if 'oneloop' in compile_libraries:
+     liboneloop = oneloop_lib.compile(env = env, shared = config['shared_libraries'])
+     env.Alias('oneloop', liboneloop)
+     Default('oneloop')
+     Clean(liboneloop, [lib_obj_dirs['oneloop'], lib_mod_dirs['oneloop']])
+ 
+ if 'cuttools' in compile_libraries:
+     libcuttools = cuttools_lib.compile(env = env_noautomatic, shared = config['shared_libraries'])
+     env.Alias('cuttools', libcuttools)
+     Default('cuttools')
+     Clean(libcuttools, [lib_obj_dirs['cuttools'], lib_mod_dirs['cuttools']])
+ 
+ if 'samurai' in compile_libraries:
+     libsamurai = samurai_lib.compile(env = env, shared = config['shared_libraries'])
+     env.Alias('samurai', libsamurai)
+     Default('samurai')
+     Clean(libsamurai, [lib_obj_dirs['samurai'], lib_mod_dirs['samurai']])
+ 
+ if 'collier' in compile_libraries:
+     libcollier = collier_lib.compile(env = env, shared = config['shared_libraries'])
+     env.Alias('collier', libcollier)
+     Default('collier')
+     Clean(libcollier, [lib_obj_dirs['collier'], lib_mod_dirs['collier']])
+ 
+ if 'openloops' in compile_libraries:
+     libopenloops = openloops_lib.compile(env = env, shared = config['shared_libraries'])
+     env.Alias('openloops', libopenloops)
+     Default('openloops')
+     Clean(libopenloops, [lib_obj_dirs['openloops'], lib_mod_dirs['openloops']])
+ 
+ if GetOption('clean') and compile_libraries:
+     if not cpp_container.run(clean = True):
+         print '*** cpp cleanup failed ***'
+         Exit(1)
+ 
+ 
+ 
+ # ================= #
+ # Process libraries #
+ # ================= #
+ 
+ 
+ # parse process arguments
+ #   <loops>=proc1,proc2,coll/...
+ #   (several arguments possible, also with the same <loops>)
+ #   --> process_list = [(loops,proc1),(loops,proc2),(loops,collproc1),...]
+ 
+ version_db_url = (config['remote_process_url'] + '/%s/processes/' +
+                   str(config['process_api_version']) + '/versions.db')
+ collection_url = config['remote_process_url'] + '/%s/collections'
+ 
+ def split_processlist(loops, procs):
+     """Convert (loops=L, procs=P1,P2,P3,...) to [(L,P1),(L,P2),(L,P3),...].
+     Replace collections (process ending with '/' or '.coll') by the list
+     of processes from the collection file on the server."""
+     proclist = sum([proclist.split(',') for proclist in procs.split()], [])
+     proclist = [proc for proc in proclist if proc]
+     collections = [coll[:-1] + '.coll' for coll in proclist if coll.endswith('/')]
+     collections.extend([coll for coll in proclist if coll.endswith('.coll')])
+     proclist = [(loops, proc) for proc in proclist
+                 if not (proc.endswith('/') or coll.endswith('.coll'))]
+     for coll in collections:
+         coll_repo = False
+         for repo in config['process_repositories']:
+             if coll == OLToolbox.repo_name(repo) + '.coll':
+                 coll_repo = repo
+                 break
+         process_coll = []
+         if coll == 'all.coll':
+             for repo in config['process_repositories']:
+                 process_db = OLToolbox.ProcessDB(db=(version_db_url % repo))
+                 process_coll += process_db.content.keys()
+         elif coll_repo:
+             process_db = OLToolbox.ProcessDB(db=(version_db_url % coll_repo))
+             process_coll += process_db.content.keys()
+         else:
+             found_collection = False
+             first_repo = True
+             for repo in config['process_repositories']:
+                 if first_repo:
+                     # check if the collection is available locally
+                     process_coll_add = OLToolbox.import_list(coll, fatal=False)
+                 else:
+                     process_coll_add = None
+                 if process_coll_add is None:
+                     # check if the collection is available in the repository
+                     process_coll_add = OLToolbox.import_list(
+                         os.path.join(collection_url % repo, coll), fatal=False)
+                 if process_coll_add is not None:
+                     if not '<' in ''.join(process_coll_add):
+                         # if it is not an html file with an error message
+                         found_collection = True
+                         process_coll.extend(process_coll_add)
+                 first_repo = False
+             if not found_collection:
+                 print 'ERROR: process collection ' + coll + ' not found.'
+                 Exit(1)
+         proclist += [(loops, proc) for proc in process_coll]
+     return proclist
+ 
+ 
+ def get_auto_loops((loops, processlib)):
+     """Determine 'auto' loops specifications from version.info in the process source directory."""
+     if loops == 'auto':
+         loops = OLToolbox.import_dictionary(
+             os.path.join(config['process_src_dir'], processlib, 'version.info'),
+             error_message = (
+                 'ERROR: auto loops specification not available for ' + processlib)
+         )['loops']
+         if loops == 'auto' or loops not in OLBaseConfig.loops_specifications:
+             print 'ERROR: invalid loops specification for', processlib
+             Exit(1)
+     return (loops, processlib)
+ 
+ 
+ def find_process_src(generate = True):
+     """Find all generated / downloaded processes.
+     if generate: return (loops,process) for all processes which exist
+     (i.e. there is a directory which contains version.info)
+     if only download (generate = False): return only those processes
+     for which version.info contains 'hash'
+     (i.e. they are controlled by the downloader)."""
+     process_list = []
+     if os.path.isdir(config['process_src_dir']):
+         process_directories = os.listdir(config['process_src_dir'])
+     else:
+         return process_list
+ 
+     for procdir in process_directories:
+         version_info = OLToolbox.import_dictionary(
+             os.path.join(config['process_src_dir'], procdir, 'version.info'),
+             fatal = False)
+         if version_info:
+             loops = version_info['loops']
+             process_hash = version_info.get('hash', None)
+             if process_hash or generate:
+                 # download: only add if process_hash != None;
+                 # generate: always add
+                 process_list.append((loops, procdir))
+ 
+     return process_list
+ 
+ 
+ def revoke_processes():
+     """Revocation of deprecated processes.
+     Remove processes (src, obj, lib) listed in 'revoke' on the server
+     if the process source directory contains version.info with 'hash'."""
+     revocation_list = OLToolbox.import_list(os.path.join(collection_url, 'revoke'), fatal = False)
+     if revocation_list is None:
+         revocation_list = []
+ 
+     for proc in revocation_list:
+         processlib_src_dir = os.path.join(config['process_src_dir'], proc)
+         processlib_obj_dir = os.path.join(config['process_obj_dir'], proc)
+         if os.path.isdir(processlib_src_dir):
+             version_info = OLToolbox.import_dictionary(os.path.join(processlib_src_dir, 'version.info'), fatal = False)
+             if version_info and 'hash' in version_info:
+                 print 'revoking', proc
+                 Execute(Delete(processlib_src_dir))
+                 if os.path.isdir(processlib_obj_dir):
+                     Execute(Delete(processlib_obj_dir))
+                 revoke_libs = [os.path.join(config['process_lib_dir'], 'libopenloops_' + proc + '_' + lps + '.*')
+                                for lps in OLBaseConfig.loops_specifications if lps != 'auto']
+                 revoke_libs = sum([Glob(patt) for patt in revoke_libs], [])
+                 if revoke_libs:
+                     Execute(Delete(revoke_libs))
+ 
+ 
+ def download_processes(processes):
+     """Download processes"""
+     try:
+         err = subprocess.call(
+             ['python2', config['process_download_script']] +
+             force_download_flag + processes +
+             ['='.join(arg) for arg in commandline_options])
+     except OSError:
+         # try again with 'python' instead of 'python2'
+         err = subprocess.call(
+             ['python', config['process_download_script']] +
+             force_download_flag + processes +
+             ['='.join(arg) for arg in commandline_options])
+     if err:
+         print 'ERROR: process downloader failed.'
+         Exit(1)
+ 
+ 
+ def generate_process(loops, processlib):
+     """Generate a process library"""
+     if subprocess.call(
+           [scons_cmd, '-Q'] + generator_options +
+           ['-f', config['code_generator_script'],
+            'PROC=' + processlib, 'LOOPS=' + loops] +
+           ['='.join(arg) for arg in commandline_options]) != 0:
+         print 'ERROR: code generator failed.'
+         Exit(1)
+ 
+ 
+ 
+ process_list = sum([split_processlist(loops, procs) for (loops, procs) in process_arguments], [])
+ 
+ if config['process_update']:
+     process_list.extend(find_process_src(generate_process_true))
+ 
+ if download_process_true:
+     proc_ls = list(set([proc for loops, proc in process_list]))
+     if proc_ls or config['process_update']:
+         revoke_processes()
+         download_processes(proc_ls)
+ 
+ process_list = map(get_auto_loops, process_list)
+ 
+ process_list = list(set(process_list))
+ 
+ env.Append(RPATH = [Literal('\$$ORIGIN/../lib')])
+ 
+ 
+ for (loops, processlib) in process_list:
+ 
+     print 'process library:', processlib + '_' + loops
+ 
+     # process library name and directories
+     processlib_name = 'openloops_' + processlib.lower() + '_' + loops
+     processlib_info = os.path.join(config['process_lib_dir'], 'lib' + processlib_name + '.info')
+     processlib_src_dir = os.path.join(config['process_src_dir'], processlib)
+     processlib_obj_dir = os.path.join(config['process_obj_dir'], processlib)
+ 
+     # run the process code generator
+     if generate_process_true:
+         generate_process(loops, processlib)
+ 
+     # compile process
+     if config['compile'] > 0 and not GetOption('clean'):
+ 
+         # list of process library source files
+         process_dp_src, process_mp_src, info_files = OLToolbox.get_processlib_src(
+             loops, processlib, config['process_src_dir'],
+             compile_extra=config['compile_extra'])
+ 
+         # prepend global libary info
+         library_info_file = os.path.join(processlib_src_dir, 'info_' + processlib + '.txt')
+         if os.path.isfile(library_info_file):
+             info_files.insert(0, library_info_file)
+ 
+         # set up process library source files for preprocessing
+         process_cpp_container = CPPContainer(
+             scons_cmd = scons_cmd,
+             mp = config['precision'],
+             cpp_defs = cpp_defines + [OLBaseConfig.loops_cppdefs[loopspec] for loopspec in loops],
+             target = 'cpp_' + processlib,
+             target_prefix = os.path.join('..', '..', processlib_obj_dir, ''))
+ 
+         # set up process library
+         process_lib = OLLibrary(name = processlib_name,
+                                 target_dir = config['process_lib_dir'],
+                                 # need to include oneloop mod dir for ifort
+                                 mod_dependencies = ['olcommon', 'openloops', 'oneloop'],
+                                 mod_dir = os.path.join(processlib_obj_dir, 'mod'),
+                                 mp_src = process_mp_src,
+                                 dp_src = process_dp_src,
+                                 to_cpp = process_cpp_container)
+ 
+         # preprocess process library source files
+         if not process_cpp_container.run():
+             print '***', processlib, 'cpp failed ***'
+             Exit(1)
+ 
+         # delete all libraries for the process
+         delete_libs = [os.path.join(config['process_lib_dir'],
+                        'libopenloops_' + processlib.lower() + '_' + lps + '.*')
+                        for lps in OLBaseConfig.loops_specifications if lps not in ('auto', loops)]
+         delete_libs = sum([Glob(patt) for patt in delete_libs], [])
+         if delete_libs:
+             Execute(Delete(delete_libs))
+ 
+         # compile process library
+         libprocess = process_lib.compile(
+             env = env,
+             shared = config['shared_libraries'],
+             env_mod = [
+               ('^(virtual_\d|tensorsum_|loop_)',
+                {'F90FLAGS': config['f90_flags'] + config['loop_optimisation']}),
+               ('',
+                {'F90FLAGS': config['f90_flags'] + config['born_optimisation']})]
+         )
+         # concatenate subprocess info files to a library info file
+         libprocess_info = env.Substfile(processlib_info, info_files, LINESEPARATOR = '')
+         libprocess += libprocess_info
+ 
+         Alias('lib' + processlib, libprocess)
+         Default('lib' + processlib)
+ 
+     if GetOption('clean'):
+         if config['compile'] > 0:
+             # delete process object code
+             Execute(Delete(processlib_obj_dir))
+             delete_libs = [os.path.join(config['process_lib_dir'],
+                         'libopenloops_' + processlib + '_' + lps + '.*')
+                         for lps in OLBaseConfig.loops_specifications if lps != 'auto']
+             delete_libs = sum([Glob(patt) for patt in delete_libs], [])
+             if delete_libs:
+                 Execute(Delete(delete_libs))
+         if 'src' in config['clean']:
+             # delete process library source directory
+             Execute(Delete(processlib_src_dir))
+ 
+ 
+ 
+ if GetOption('clean') and 'procs' in config['clean']:
+     Execute(Delete(config['process_obj_dir']))
+     Execute(Delete(config['process_lib_dir']))
+     if 'src' in config['clean']:
+         Execute(Delete(config['process_src_dir']))


==> anc/sherpa_openloops_code/openloops_instructions.txt <==
OpenLoops Installation:
-----------------------

1. Install OpenLoops:
cd ~/without_backup/programs
git clone https://gitlab.com/openloops/OpenLoops.git
cd OpenLoops; ./scons 

2. copy openloops.cfg into OpenLoops installation top directory

3. Install required OpenLoops process libraries by running (in the OpenLoops installation top directory):

./openloops libinstall ggww2,ggh2tt,gghtt compile_extra=1

(do not install any other OpenLoops process libraries!)

********************************************************************
*                                                                  *
*   OpenLoops process libraries source code needs to be patched!   *
*                                                                  *
********************************************************************

4. a) cd OpenLoops; ./scons -c clean=procs
   b) change to directory ABOVE OpenLoops top directory (cd ..)
   c) patch -p0 < ~/programs/instructions/openloops.patch |& tee openloops.patch.output
   d) cd OpenLoops; ./scons auto=ggww2,ggh2tt,gghtt generator=0

